Higher order quantization conditions for two-body scattering with spin

We examine the L\"uscher quantization condition to high order for the scattering of a spinless particle and a spin-1/2 particle in a periodic box. First, we derive the quantization conditions in a non-relativistic framework up to total angular momentum $J=11/2$ in both cubic and elongated geometries, and for both rest and moving frames. Then, we introduce a method to transparently cross-check their convergence, using both quantized energy levels in the box and infinite-volume phase shifts for the same potential. We clarify how to incorporate spin-orbit coupling into the formalism and show in detail how the quantization conditions converge order by order in the various irreducible representations. In all, we validated 19 quantization conditions (12 in cubic box, 7 in elongated box). This is a necessary step in applying the method in precision studies of systems in finite volume with half-integer spin, such as meson-baryon scattering.

==> BasisVectorParser.py <==

from numpy import sqrt
import numpy as np

Gdim = 2
Hdim = 4
Kdim = 1
Jmax = 13/2

#The idea is that we're going to build a dictionary of basis vectors for each irrep and frame then stick them into one big dictionary


#--------------# Cubic Box Rest Frame #--------------#
G1coeffs = [[[0,1],[1,0]],[[0,0],[0,0],[0,0],[0,0]],[[0,0],[0,0],[0,0],[0,0],[0,0],[0,0]],\
            [[sqrt(5/3)/2,0,0,0,sqrt(7/3)/2,0,0,0],[0,0,0,-(sqrt((7/3))/2),0,0,0,-(sqrt((5/3))/2)]],\
            [[0,1/(2*sqrt(6)),0,0,0,sqrt(7/3)/2,0,0,0,sqrt(3/2)/2],[sqrt(3/2)/2,0,0,0,sqrt(7/3)/2,0,0,0,1/(2*sqrt(6)),0]],\
            [[0,0,sqrt(35/3)/4,0,0,0,-(1/(2*sqrt(2))),0,0,0,sqrt(7/3)/4,0],[0,-(sqrt((7/3))/4),0,0,0,1/(2*sqrt(2)),0,0,0,-(sqrt((35/3))/4),0,0]],\
            [[0,0,0,sqrt(3)/4,0,0,0,-(1/(2*sqrt(2))),0,0,0,sqrt(11)/4,0,0],[0,0,sqrt(11)/4,0,0,0,-(1/(2*sqrt(2))),0,0,0,sqrt(3)/4,0,0,0]]]


G2coeffs = [[[0,0],[0,0]],[[0,0],[0,0],[0,0],[0,0]],[[0,sqrt(5/6),0,0,0,-(1/sqrt(6))],[-(1/sqrt(6)),0,0,0,sqrt(5/6),0]],\
            [[0,0,1/2,0,0,0,-(sqrt(3)/2),0],[0,sqrt(3)/2,0,0,0,-(1/2),0,0]],[[0,0],[0,0],[0,0],[0,0],[0,0],[0,0],[0,0],[0,0],[0,0],[0,0]],\
            [[sqrt(5)/4,0,0,0,-(sqrt((11/6))/2),0,0,0,-(sqrt((11/3))/4),0,0,0],[0,0,0,sqrt(11/3)/4,0,0,0,sqrt(11/6)/2,0,0,0,-(sqrt(5)/4)]],\
            [[0,sqrt(43/6)/4,0,0,0,(3*sqrt(33/86))/4,0,0,0,-((5*sqrt(55/258))/4),0,0,0,-(sqrt((13/258))/4)],\
                [-(sqrt((13/258))/4),0,0,0,-((5*sqrt(55/258))/4),0,0,0,(3*sqrt(33/86))/4,0,0,0,sqrt(43/6)/4,0],\
                [0,0,0,0,0,sqrt(65/43)/2,0,0,0,sqrt(13/43),0,0,0,-(sqrt((55/43))/2)],[-(sqrt((55/43))/2),0,0,0,sqrt(13/43),0,0,0,sqrt(65/43)/2,0,0,0,0,0]]
        ]

Hcoeffs = [[[0,0,0,0],[0,0,0,0]],[[0,0,0,1],[0,0,1,0],[0,1,0,0],[1,0,0,0]],[[sqrt(5/6),0,0,0,1/sqrt(6),0],[0,0,0,-1,0,0],[0,0,1,0,0,0],[0,-(1/sqrt(6)),0,0,0,-sqrt((5/6))]],\
           [[0,1/2,0,0,0,sqrt(3)/2,0,0],[sqrt(7/3)/2,0,0,0,-(sqrt((5/3))/2),0,0,0],[0,0,0,-(sqrt((5/3))/2),0,0,0,sqrt(7/3)/2],[0,0,sqrt(3)/2,0,0,0,1/2,0]],\
            [[0,0,1,0,0,0,0,0,0,0],[0,-(5/(4*sqrt(3))),0,0,0,sqrt(7/6)/2,0,0,0,-(sqrt(3)/4)],[sqrt(3)/4,0,0,0,-(sqrt((7/6))/2),0,0,0,5/(4*sqrt(3)),0],\
             [0,0,0,0,0,0,0,-1,0,0],[0,0,0,0,0,0,1,0,0,0],[0,sqrt(7)/4,0,0,0,1/(2*sqrt(2)),0,0,0,-(sqrt(7)/4)],[sqrt(7)/4,0,0,0,-(1/(2*sqrt(2))),0,0,0,-(sqrt(7)/4),0],[0,0,0,-1,0,0,0,0,0,0]],\
            [[0,0,0,sqrt(37/3)/4,0,0,0,-(11/(2*sqrt(222))),0,0,0,sqrt(55/37)/4],[0,0,(7*sqrt(3/37))/4,0,0,0,sqrt(35/74)/2,0,0,0,-((5*sqrt(15/37))/4),0],\
             [0,-((5*sqrt(15/37))/4),0,0,0,sqrt(35/74)/2,0,0,0,(7*sqrt(3/37))/4,0,0],[sqrt(55/37)/4,0,0,0,-(11/(2*sqrt(222))),0,0,0,sqrt(37/3)/4,0,0,0],\
                [0,0,0,0,0,0,0,sqrt(15/37),0,0,0,sqrt(22/37)],[0,0,sqrt(5/222),0,0,0,2*sqrt(7/37),0,0,0,7/sqrt(222),0],[0,7/sqrt(222),0,0,0,2*sqrt(7/37),0,0,0,sqrt(5/222),0,0],\
                    [sqrt(22/37),0,0,0,sqrt(15/37),0,0,0,0,0,0,0]],\
            [[sqrt(65/6)/4,0,0,0,sqrt(11/6)/4,0,0,0,sqrt(33/10)/4,0,0,0,1/(4*sqrt(30)),0],[0,0,0,-(sqrt((11/5))/4),0,0,0,-(sqrt((33/10))/2),0,0,0,-(sqrt((3/5))/4),0,0],\
             [0,0,sqrt(3/5)/4,0,0,0,sqrt(33/10)/2,0,0,0,sqrt(11/5)/4,0,0,0],[0,-(1/(4*sqrt(30))),0,0,0,-(sqrt((33/10))/4),0,0,0,-(sqrt((11/6))/4),0,0,0,-(sqrt((65/6))/4)],\
                [0,0,0,0,1/2,0,0,0,-(1/sqrt(5)),0,0,0,sqrt(11/5)/2,0],[0,0,0,(3*sqrt(3/10))/2,0,0,0,-(1/(2*sqrt(5))),0,0,0,-(sqrt((11/10))/2),0,0],\
                    [0,0,sqrt(11/10)/2,0,0,0,1/(2*sqrt(5)),0,0,0,-((3*sqrt(3/10))/2),0,0,0],[0,-(sqrt((11/5))/2),0,0,0,1/sqrt(5),0,0,0,-(1/2),0,0,0,0]]
           ]
#-----------------------------------------------#

CubicRestG1coeffs = G1coeffs
CubicRestG2coeffs = G2coeffs
CubicRestHcoeffs = Hcoeffs

#Something is messed up where the irrep does not couple to a J. The structure of the inner list is wrong.
#I'm going to fix it here
def flatten(iterable):
    for item in iterable:
        if isinstance(item, (list, tuple)):
            yield from flatten(item)
        else:
            yield item
def isZeroes(lst):
    return list(dict.fromkeys(flatten(lst))) == [0]

def FixZeroes(coeffs,dim,Jmax):
    for J in np.arange(1/2,Jmax,1):
        if isZeroes(coeffs[int(J - 1/2)]):
            coeffs[int(J - 1/2)] = [[0]*int(2*J+1)]*dim

FixZeroes(G1coeffs,Gdim,Jmax)
FixZeroes(G2coeffs,Gdim,Jmax)
FixZeroes(Hcoeffs,Hdim,Jmax)

def MakeCoeffsDictRest(coeffs,dim,Jmax):
    coeffsDict = {}
    for J in np.arange(1/2,Jmax+1,1):# make a sub dictionary for each J
        coeffsDict[J] = {}
        for alpha in range(1,dim+1): # make a sub dictionary for each alpha
            coeffsDict[J][alpha] = {}
            for n in range(1,int(len(coeffs[int(J - 1/2)])/dim)+1): #make a sub dictionary for each n
                coeffsDict[J][alpha][n] = {}
                for m in np.arange(-J,J+1,1): # assign each m value
                    coeffsDict[J][alpha][n][m] = coeffs[int(J - 1/2)][(alpha-1)+(n-1)*dim][int(m+J)]
    return coeffsDict



G1coeffsDict = MakeCoeffsDictRest(G1coeffs,Gdim,Jmax)
G2coeffsDict = MakeCoeffsDictRest(G2coeffs,Gdim,Jmax)
HcoeffsDict = MakeCoeffsDictRest(Hcoeffs,Hdim,Jmax)
CubicRestCoeffsDict = {'G1':G1coeffsDict,'G2':G2coeffsDict,'H':HcoeffsDict}

#Example access: CubicRestCoeffsDict['G1'][3/2][1][2][-1/2] gives the coefficient for irrep G1, J=3/2, alpha=1, n=2, m=-1/2
# print(CubicRestCoeffsDict['G1'][3/2][1][1][-1/2])
# print(CubicRestCoeffsDict['G2'][3/2][1][1][-1/2])
# print(CubicRestCoeffsDict['H'][3/2][1][1][-1/2])

#--------------# End Cubic Box Rest Frame #--------------#


#--------------# Elongated Box Rest Frame #--------------#

G1coeffs =  [[[0,1],[1,0]],[[0,0,1,0],[0,-1,0,0]],[[0,0,0,1,0,0],[0,0,1,0,0,0]],\
            [[1,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,-1],[0,0,0,0,1,0,0,0],[0,0,0,-1,0,0,0,0]],\
            [[0,1,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,1,0],[0,0,0,0,0,1,0,0,0,0],[0,0,0,0,1,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,1],[1,0,0,0,0,0,0,0,0,0]],\
            [[0,0,1,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,-1,0,0],[0,0,0,0,0,0,1,0,0,0,0,0],[0,0,0,0,0,-1,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,1,0],[0,-1,0,0,0,0,0,0,0,0,0,0]],\
            [[0,0,0,1,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,1,0,0,0],[0,0,0,0,0,0,0,1,0,0,0,0,0,0],[0,0,0,0,0,0,1,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,1,0,0],[0,0,1,0,0,0,0,0,0,0,0,0,0,0]]
            ]
G2coeffs = [[[0,0],[0,0]],[[1,0,0,0],[0,0,0,1]],[[0,1,0,0,0,0],[0,0,0,0,-1,0],[0,0,0,0,0,1],[-1,0,0,0,0,0]],\
            [[0,0,1,0,0,0,0,0],[0,0,0,0,0,1,0,0],[0,0,0,0,0,0,1,0],[0,1,0,0,0,0,0,0]],\
            [[0,0,0,1,0,0,0,0,0,0],[0,0,0,0,0,0,-1,0,0,0],[0,0,0,0,0,0,0,1,0,0],[0,0,-1,0,0,0,0,0,0,0]],\
            [[1,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,1],[0,0,0,0,1,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,1,0,0,0,0],[0,0,0,0,0,0,0,0,1,0,0,0],[0,0,0,1,0,0,0,0,0,0,0,0]],\
            [[0,1,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,-1,0],[0,0,0,0,0,1,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,-1,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,1,0,0,0,0],[0,0,0,0,-1,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,1],[-1,0,0,0,0,0,0,0,0,0,0,0,0,0]]]
#--------------------------------------------------------#

FixZeroes(G1coeffs,Gdim,Jmax)
FixZeroes(G2coeffs,Gdim,Jmax)

G1coeffsDict = MakeCoeffsDictRest(G1coeffs,Gdim,Jmax)
G2coeffsDict = MakeCoeffsDictRest(G2coeffs,Gdim,Jmax)
ElongatedRestCoeffsDict = {'G1':G1coeffsDict,'G2':G2coeffsDict}

# print(ElongatedRestCoeffsDict['G1'][3/2][1][1][-1/2])
# print(ElongatedRestCoeffsDict['G2'][3/2][1][1][-1/2])

#--------------# End Elongated Box Rest Frame #--------------#

#--------------# Moving Frames #--------------#
#Now we do the same thing for the moving frames
def MakeCoeffsDictMoving(coeffs,dim,Jmax):
    coeffsDict = {}
    for J in np.arange(1/2,Jmax+1,1):# make a sub dictionary for each J
        coeffsDict[J] = {}
        for l in np.arange(J-1/2,J+1/2+1,1): # make a sub dictionary for each l
            coeffsDict[J][l] = {}
            for alpha in range(1,dim+1): # make a sub dictionary for each alpha
                coeffsDict[J][l][alpha] = {}
                for n in range(1,int(len(coeffs[int(J - 1/2)][0])/dim)+1): #make a sub dictionary for each n
                    coeffsDict[J][l][alpha][n] = {}
                    for m in np.arange(-J,J+1,1): # assign each m value
                        try: coeffs[int(J - 1/2)][int(J<l)][(alpha-1)+(n-1)*dim][int(m+J)]

                        except IndexError: 
                            print(J,l,alpha,n,m)
                        coeffsDict[J][l][alpha][n][m] = coeffs[int(J - 1/2)][int(J<l)][(alpha-1)+(n-1)*dim][int(m+J)]
    return coeffsDict

#------------------- Cubic 2C4v -------------------#

G1coeffs = [[[[0,1],[-1,0]],[[0,1],[1,0]]],[[[0,0,1,0],[0,-1,0,0]],[[0,0,1,0],[0,1,0,0]]],[[[0,0,0,1,0,0],[0,0,-1,0,0,0]],[[0,0,0,1,0,0],[0,0,1,0,0,0]]],\
            [[[1,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,-1],[0,0,0,0,1,0,0,0],[0,0,0,-1,0,0,0,0]],[[1,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,1],[0,0,0,0,1,0,0,0],[0,0,0,1,0,0,0,0]]],\
            [[[0,1,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,-1,0],[0,0,0,0,0,1,0,0,0,0],[0,0,0,0,-1,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,1],[-1,0,0,0,0,0,0,0,0,0]],\
                 [[0,1,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,1,0],[0,0,0,0,0,1,0,0,0,0],[0,0,0,0,1,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,1],[1,0,0,0,0,0,0,0,0,0]]],\
            [[[0,0,1,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,-1,0,0],[0,0,0,0,0,0,1,0,0,0,0,0],[0,0,0,0,0,-1,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,1,0],[0,-1,0,0,0,0,0,0,0,0,0,0]],\
             [[0,0,1,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,1,0,0],[0,0,0,0,0,0,1,0,0,0,0,0],[0,0,0,0,0,1,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,1,0],[0,1,0,0,0,0,0,0,0,0,0,0]]],\
            [[[0,0,0,1,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,-1,0,0,0],[0,0,0,0,0,0,0,1,0,0,0,0,0,0],[0,0,0,0,0,0,-1,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,1,0,0],\
              [0,0,-1,0,0,0,0,0,0,0,0,0,0,0]],[[0,0,0,1,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,1,0,0,0],[0,0,0,0,0,0,0,1,0,0,0,0,0,0],[0,0,0,0,0,0,1,0,0,0,0,0,0,0],\
            [0,0,0,0,0,0,0,0,0,0,0,1,0,0],[0,0,1,0,0,0,0,0,0,0,0,0,0,0]]]
            ]
G2coeffs = [[[[0,0],[0,0]],[[0,0],[0,0]]],[[[1,0,0,0],[0,0,0,-1]],[[1,0,0,0],[0,0,0,1]]],\
            [[[0,1,0,0,0,0],[0,0,0,0,-1,0],[0,0,0,0,0,1],[-1,0,0,0,0,0]],[[0,1,0,0,0,0],[0,0,0,0,1,0],[0,0,0,0,0,1],[1,0,0,0,0,0]]],\
            [[[0,0,1,0,0,0,0,0],[0,0,0,0,0,-1,0,0],[0,0,0,0,0,0,1,0],[0,-1,0,0,0,0,0,0]],[[0,0,1,0,0,0,0,0],[0,0,0,0,0,1,0,0],[0,0,0,0,0,0,1,0],[0,1,0,0,0,0,0,0]]],\
            [[[0,0,0,1,0,0,0,0,0,0],[0,0,0,0,0,0,-1,0,0,0],[0,0,0,0,0,0,0,1,0,0],[0,0,-1,0,0,0,0,0,0,0]],[[0,0,0,1,0,0,0,0,0,0],[0,0,0,0,0,0,1,0,0,0],[0,0,0,0,0,0,0,1,0,0],[0,0,1,0,0,0,0,0,0,0]]],\
            [[[1,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,-1],[0,0,0,0,1,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,-1,0,0,0,0],[0,0,0,0,0,0,0,0,1,0,0,0],[0,0,0,-1,0,0,0,0,0,0,0,0]],\
             [[1,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,1],[0,0,0,0,1,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,1,0,0,0,0],[0,0,0,0,0,0,0,0,1,0,0,0],[0,0,0,1,0,0,0,0,0,0,0,0]]],\
            [[[0,1,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,-1,0],[0,0,0,0,0,1,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,-1,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,1,0,0,0,0],[0,0,0,0,-1,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,1],[-1,0,0,0,0,0,0,0,0,0,0,0,0,0]],\
             [[0,1,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,1,0],[0,0,0,0,0,1,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,1,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,1,0,0,0,0],[0,0,0,0,1,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,1],[1,0,0,0,0,0,0,0,0,0,0,0,0,0]]]]

#--------------------------------------------------#

G1coeffsDict = MakeCoeffsDictMoving(G1coeffs,Gdim,Jmax)
G2coeffsDict = MakeCoeffsDictMoving(G2coeffs,Gdim,Jmax)
Cubic2C4vCoeffsDict = {'G1':G1coeffsDict,'G2':G2coeffsDict}
# print(Cubic2C4vCoeffsDict['G1'][1/2][1][1][1][1/2])#irrep, J, l, alpha, n, m

#--------------# End Cubic 2C4v #-----------------#

#--------------# Cubic 2C3v ------------------#

G1coeffs = [[[[0,1],[1,0]],[[sqrt(2/3),(1-1j)/sqrt(6)],[-((1-1j)/sqrt(6)),-1j*sqrt(2/3)]]],[[[0,1/sqrt(6),(1-1j)/sqrt(6),1j/sqrt(2)],[1/sqrt(2),(1-1j)/sqrt(6),1j/sqrt(6),0]],\
             [[1/sqrt(3),1/2-1j/2,0,(1/2+1j/2)/sqrt(3)],[-((1/2-1j/2)/sqrt(3)),0,-(1/2)-1j/2,1/sqrt(3)]]],\
            [[[1/2,(-(1/6)+1j/6)*sqrt(5),-(1/3)*1j*sqrt(5/2),0,-(sqrt(5)/6),-(1/6)+1j/6],\
              [1/6-1j/6,(1j*sqrt(5))/6,0,sqrt(5/2)/3,(1/6-1j/6)*sqrt(5),-(1j/2)],[0,1/(3*sqrt(2)),1/3-1j/3,0,(1/3+1j/3)*sqrt(2),-(sqrt((5/2))/3)],\
              [sqrt(5/2)/3,(1/3-1j/3)*sqrt(2),0,1/3+1j/3,-(1/(3*sqrt(2))),0]],[[sqrt(5/3)/2,0,-(1j/sqrt(6)),(1+1j)/sqrt(6),1/(2*sqrt(3)),0],\
              [0,1j/(2*sqrt(3)),-((1+1j)/sqrt(6)),-(1/sqrt(6)),0,1/2*1j*sqrt(5/3)],[0,sqrt(5/6),0,0,0,-(1/sqrt(6))],\
              [-(1/sqrt(6)),0,0,0,sqrt(5/6),0]]],[[[1/sqrt(3),(-(1/8)+1j/8)*sqrt(7/3),0,(-(1/8)-1j/8)*sqrt(35/3),0,(-(1/8)+1j/8)*sqrt(7),0,-((1/8+1j/8)/sqrt(3))],\
              [(1/8-1j/8)/sqrt(3),0,(1/8+1j/8)*sqrt(7),0,(1/8-1j/8)*sqrt(35/3),0,(1/8+1j/8)*sqrt(7/3),1/sqrt(3)],\
              [0,sqrt(5/6)/4,0,-(1/4)*1j*sqrt(3/2),(1+1j)/sqrt(6),sqrt(5/2)/4,0,-(1/4)*1j*sqrt(35/6)],[sqrt(35/6)/4,0,-(1/4)*1j*sqrt(5/2),(1+1j)/sqrt(6),sqrt(3/2)/4,0,-(1/4)*1j*sqrt(5/6),0],\
              [0,0,1/2,0,0,0,-(sqrt(3)/2),0],[0,sqrt(3)/2,0,0,0,-(1/2),0,0]],[[sqrt(5/3)/2,0,0,0,sqrt(7/3)/2,0,0,0],[0,0,0,-(sqrt((7/3))/2),0,0,0,-(sqrt((5/3))/2)],\
              [0,sqrt(13/6)/2,(3/2-(3*1j)/2)/sqrt(26),1/2*1j*sqrt(5/78),0,-(3/(2*sqrt(26))),-((5/2-(5*1j)/2)/sqrt(78)),-(1/2)*1j*sqrt(7/78)],\
              [-(sqrt((7/78))/2),-((5/2-(5*1j)/2)/sqrt(78)),-((3*1j)/(2*sqrt(26))),0,sqrt(5/78)/2,(3/2-(3*1j)/2)/sqrt(26),1/2*1j*sqrt(13/6),0],\
              [0,0,5/(2*sqrt(39)),(-(1/2)+1j/2)*sqrt(5/13),0,(2+2*1j)/sqrt(39),3/(2*sqrt(13)),(1/2-1j/2)*sqrt(7/13)],\
              [(-(1/2)-1j/2)*sqrt(7/13),3/(2*sqrt(13)),-((2-2*1j)/sqrt(39)),0,(1/2+1j/2)*sqrt(5/13),5/(2*sqrt(39)),0,0]]],\
            [[[sqrt(5)/4,0,1j/(2*sqrt(5)),(-(1/2)-1j/2)*sqrt(7/15),-(sqrt((7/10))/2),0,1/2*1j*sqrt(7/15),-((1/2+1j/2)/sqrt(5)),-(1/(4*sqrt(5))),0],\
              [0,-(1j/(4*sqrt(5))),(1/2+1j/2)/sqrt(5),sqrt(7/15)/2,0,-(1/2)*1j*sqrt(7/10),(1/2+1j/2)*sqrt(7/15),1/(2*sqrt(5)),0,(1j*sqrt(5))/4],[0,1/(2*sqrt(6)),0,0,0,sqrt(7/3)/2,0,0,0,sqrt(3/2)/2],\
              [sqrt(3/2)/2,0,0,0,sqrt(7/3)/2,0,0,0,1/(2*sqrt(6)),0],[0,0,sqrt(7/15)/2,(1/2-1j/2)/sqrt(5),1j/sqrt(30),0,-(1/(2*sqrt(5))),(-(1/2)+1j/2)*sqrt(7/15),-1j*sqrt(7/15),0],\
              [0,sqrt(7/15),(1/2-1j/2)*sqrt(7/15),1j/(2*sqrt(5)),0,-(1/sqrt(30)),-((1/2-1j/2)/sqrt(5)),-(1/2)*1j*sqrt(7/15),0,0]],\
             [[sqrt(17/3)/4,(1/4-1j/4)*sqrt(3/17),1/2*1j*sqrt(3/17),0,sqrt(21/34)/2,(1/2-1j/2)*sqrt(21/34),1/2*1j*sqrt(7/17),0,sqrt(3/17)/4,(1/4-1j/4)/sqrt(51)],\
              [-((1/4-1j/4)/sqrt(51)),-(1/4)*1j*sqrt(3/17),0,-(sqrt((7/17))/2),(-(1/2)+1j/2)*sqrt(21/34),-(1/2)*1j*sqrt(21/34),0,-(sqrt((3/17))/2),(-(1/4)+1j/4)*sqrt(3/17),-(1/4)*1j*sqrt(17/3)],\
              [0,sqrt(127/102)/2,(47-47*1j)/sqrt(12954),0,(2+2*1j)*sqrt(7/6477),-((3*sqrt(21/2159))/2),(-7+7*1j)*sqrt(7/4318),0,(-16-16*1j)*sqrt(2/6477),-(sqrt((3/4318))/2)],\
              [sqrt(3/4318)/2,(-16+16*1j)*sqrt(2/6477),0,(-7-7*1j)*sqrt(7/4318),(3*sqrt(21/2159))/2,(2-2*1j)*sqrt(7/6477),0,(47+47*1j)/sqrt(12954),-(sqrt((127/102))/2),0],\
              [0,0,(5*sqrt(7/381))/2,0,5*1j*sqrt(3/254),-((1+1j)/sqrt(762)),11/(2*sqrt(127)),0,1j*sqrt(7/381),(1+1j)*sqrt(21/127)],\
              [(-1-1j)*sqrt(21/127),sqrt(7/381),0,(11*1j)/(2*sqrt(127)),(1+1j)/sqrt(762),5*sqrt(3/254),0,5/2*1j*sqrt(7/381),0,0]]],\
            [[[sqrt(5)/4,0,0,0,-(sqrt((11/6))/2),0,0,0,-(sqrt((11/3))/4),0,0,0],[0,0,0,sqrt(11/3)/4,0,0,0,sqrt(11/6)/2,0,0,0,-(sqrt(5)/4)],\
              [0,sqrt(23/6)/4,(-(7/4)+(7*1j)/4)*sqrt(5/138),-(5/4)*1j*sqrt(5/46),0,-(sqrt((7/23))/4),(1/4-1j/4)*sqrt(7/23),3/4*1j*sqrt(5/23),0,(7*sqrt(5/138))/4,(3/4-(3*1j)/4)*sqrt(3/46),1/4*1j*sqrt(11/138)],\
              [sqrt(11/138)/4,(3/4-(3*1j)/4)*sqrt(3/46),7/4*1j*sqrt(5/138),0,(3*sqrt(5/23))/4,(1/4-1j/4)*sqrt(7/23),-(1/4)*1j*sqrt(7/23),0,-((5*sqrt(5/46))/4),(-(7/4)+(7*1j)/4)*sqrt(5/138),1/4*1j*sqrt(23/6),0],\
              [0,0,sqrt(41/23)/4,(7/4-(7*1j)/4)/sqrt(2829),0,(2+2*1j)*sqrt(70/2829),(7*sqrt(35/5658))/2,(-(1/2)+1j/2)*sqrt(41/138),0,-((8+8*1j)/sqrt(943)),(21*sqrt(5/943))/4,(-(5/4)+(5*1j)/4)*sqrt(55/943)],\
              [(5/4+(5*1j)/4)*sqrt(55/943),(21*sqrt(5/943))/4,(8-8*1j)/sqrt(943),0,(1/2+1j/2)*sqrt(41/138),(7*sqrt(35/5658))/2,(-2+2*1j)*sqrt(70/2829),0,-((7/4+(7*1j)/4)/sqrt(2829)),sqrt(41/23)/4,0,0],\
              [0,0,0,sqrt(35/41)/2,0,-(1j/sqrt(82)),-((3+3*1j)/sqrt(82)),0,0,-1j*sqrt(35/123),(1+1j)*sqrt(7/123),sqrt(77/123)/2],\
              [-(1/2)*1j*sqrt(77/123),(1+1j)*sqrt(7/123),sqrt(35/123),0,0,-((3+3*1j)/sqrt(82)),1/sqrt(82),0,-(1/2)*1j*sqrt(35/41),0,0,0]],\
             [[1/sqrt(3),(1/32-1j/32)*sqrt(11/3),0,(1/32+1j/32)*sqrt(55),0,(1/16-1j/16)*sqrt(77/2),0,(1/16+1j/16)*sqrt(55/2),0,(1/32-1j/32)*sqrt(55/3),0,(1/32+1j/32)/sqrt(3)],\
              [-((1/32-1j/32)/sqrt(3)),0,(-(1/32)-1j/32)*sqrt(55/3),0,(-(1/16)+1j/16)*sqrt(55/2),0,(-(1/16)-1j/16)*sqrt(77/2),0,(-(1/32)+1j/32)*sqrt(55),0,(-(1/32)-1j/32)*sqrt(11/3),1/sqrt(3)],\
              [0,sqrt(215/2)/16,0,-((91*1j)/(16*sqrt(258))),(1+1j)*sqrt(3/43),sqrt(35/129)/16,0,(37*1j)/(16*sqrt(129)),-((5+5*1j)/sqrt(258)),-(41/(16*sqrt(86))),0,1/16*1j*sqrt(55/86)],\
              [-(sqrt((55/86))/16),0,(41*1j)/(16*sqrt(86)),-((5+5*1j)/sqrt(258)),-(37/(16*sqrt(129))),0,-(1/16)*1j*sqrt(35/129),(1+1j)*sqrt(3/43),91/(16*sqrt(258)),0,-(1/16)*1j*sqrt(215/2),0],\
              [0,0,sqrt(35/3)/4,0,0,0,-(1/(2*sqrt(2))),0,0,0,sqrt(7/3)/4,0],[0,-(sqrt((7/3))/4),0,0,0,1/(2*sqrt(2)),0,0,0,-(sqrt((35/3))/4),0,0],\
              [0,0,0,5/(2*sqrt(129)),-((5-5*1j)/sqrt(258)),1j*sqrt(35/258),0,sqrt(6/43),(-1+1j)*sqrt(3/43),1j/sqrt(43),0,-(sqrt((55/43))/2)],\
              [-(1/2)*1j*sqrt(55/43),0,1/sqrt(43),(-1+1j)*sqrt(3/43),1j*sqrt(6/43),0,sqrt(35/258),-((5-5*1j)/sqrt(258)),(5*1j)/(2*sqrt(129)),0,0,0]]],\
            [[[sqrt(21)/8,(-(1/24)+1j/24)*sqrt(13/21),-(1/12)*1j*sqrt(13/14),0,-(sqrt((715/21))/24),(-(1/8)+1j/8)*sqrt(143/21),-(1/12)*1j*sqrt(143/7),0,-(sqrt((143/21))/8),(-(1/24)+1j/24)*sqrt(715/21),-(1/12)*1j*sqrt(143/42),0,-(sqrt((13/21))/24),-((1/24-1j/24)/sqrt(21))],\
              [(1/24-1j/24)/sqrt(21),1/24*1j*sqrt(13/21),0,sqrt(143/42)/12,(1/24-1j/24)*sqrt(715/21),1/8*1j*sqrt(143/21),0,sqrt(143/7)/12,(1/8-1j/8)*sqrt(143/21),1/24*1j*sqrt(715/21),0,sqrt(13/14)/12,(1/24-1j/24)*sqrt(13/21),-((1j*sqrt(21))/8)],\
              [0,sqrt(2003/42)/12,-((277/12-(277*1j)/12)/sqrt(14021)),0,(-(41/3)-(41*1j)/3)*sqrt(55/84126),-((13*sqrt(11/84126))/4),(-(25/6)+(25*1j)/6)*sqrt(11/28042),0,(11+11*1j)*sqrt(22/42063),-((13*sqrt(55/84126))/12),(227/12-(227*1j)/12)*sqrt(11/42063),0,(85/3+(85*1j)/3)/sqrt(84126),-(sqrt((13/84126))/12)],\
              [sqrt(13/84126)/12,(85/3-(85*1j)/3)/sqrt(84126),0,(227/12+(227*1j)/12)*sqrt(11/42063),(13*sqrt(55/84126))/12,(11-11*1j)*sqrt(22/42063),0,(-(25/6)-(25*1j)/6)*sqrt(11/28042),(13*sqrt(11/84126))/4,(-(41/3)+(41*1j)/3)*sqrt(55/84126),0,-((277/12+(277*1j)/12)/sqrt(14021)),-(sqrt((2003/42))/12),0],\
              [0,0,sqrt(2365/2003)/4,0,-(39/2)*1j*sqrt(3/172258),(145/2+(145*1j)/2)*sqrt(5/516774),(115*sqrt(5/172258))/2,0,97*1j*sqrt(5/516774),(-71-71*1j)*sqrt(3/172258),-((81*sqrt(15/86129))/4),0,37/2*1j*sqrt(165/172258),(-(3/2)-(3*1j)/2)*sqrt(2145/172258)],\
              [(3/2+(3*1j)/2)*sqrt(2145/172258),(37*sqrt(165/172258))/2,0,-(81/4)*1j*sqrt(15/86129),(71+71*1j)*sqrt(3/172258),97*sqrt(5/516774),0,115/2*1j*sqrt(5/172258),(-(145/2)-(145*1j)/2)*sqrt(5/516774),-((39*sqrt(3/172258))/2),0,1/4*1j*sqrt(2365/2003),0,0],\
              [0,0,0,sqrt(3)/4,0,0,0,-(1/(2*sqrt(2))),0,0,0,sqrt(11)/4,0,0],[0,0,sqrt(11)/4,0,0,0,-(1/(2*sqrt(2))),0,0,0,sqrt(3)/4,0,0,0],[0,0,0,0,sqrt(15/86),(-(1/2)+1j/2)*sqrt(3/86),-2*1j*sqrt(2/43),0,sqrt(6/43),(1-1j)*sqrt(5/258),-((4*1j)/sqrt(129)),0,-sqrt((11/258)),(-(1/2)+1j/2)*sqrt(143/258)],\
              [(1/2-1j/2)*sqrt(143/258),1j*sqrt(11/258),0,4/sqrt(129),(-1+1j)*sqrt(5/258),-1j*sqrt(6/43),0,2*sqrt(2/43),(1/2-1j/2)*sqrt(3/86),-1j*sqrt(15/86),0,0,0,0]],\
             [[sqrt(65/3)/8,0,-(1j/(4*sqrt(10))),(1/4+1j/4)*sqrt(11/30),sqrt(11/3)/8,0,-(1/4)*1j*sqrt(11/5),(1/4+1j/4)*sqrt(11/5),sqrt(33/5)/8,0,-(1/4)*1j*sqrt(11/30),(1/4+1j/4)/sqrt(10),1/(8*sqrt(15)),0],\
              [0,1j/(8*sqrt(15)),-((1/4+1j/4)/sqrt(10)),-(sqrt((11/30))/4),0,1/8*1j*sqrt(33/5),(-(1/4)-1j/4)*sqrt(11/5),-(sqrt((11/5))/4),0,1/8*1j*sqrt(11/3),(-(1/4)-1j/4)*sqrt(11/30),-(1/(4*sqrt(10))),0,1/8*1j*sqrt(65/3)],\
              [0,sqrt(43/6)/4,0,0,0,(3*sqrt(33/86))/4,0,0,0,-((5*sqrt(55/258))/4),0,0,0,-(sqrt((13/258))/4)],[-(sqrt((13/258))/4),0,0,0,-((5*sqrt(55/258))/4),0,0,0,(3*sqrt(33/86))/4,0,0,0,sqrt(43/6)/4,0],\
              [0,0,11/(4*sqrt(15)),(2-2*1j)/sqrt(55),1j/(2*sqrt(22)),0,-((3*sqrt(3/110))/2),(-1+1j)*sqrt(3/110),-(1j/sqrt(110)),0,7/(4*sqrt(55)),(1-1j)/sqrt(15),1j/(2*sqrt(10)),0],\
              [0,-(1/(2*sqrt(10))),-((1-1j)/sqrt(15)),-((7*1j)/(4*sqrt(55))),0,1/sqrt(110),(1-1j)*sqrt(3/110),3/2*1j*sqrt(3/110),0,-(1/(2*sqrt(22))),-((2-2*1j)/sqrt(55)),-((11*1j)/(4*sqrt(15))),0,0],\
              [0,0,0,5/(4*sqrt(11)),(-(1/2)+1j/2)*sqrt(5/22),0,(1+1j)/sqrt(66),-(1/(2*sqrt(66))),(1-1j)/sqrt(22),0,-((1+1j)/sqrt(11)),-(sqrt(3)/4),-((1/2-1j/2)/sqrt(2)),0],\
              [0,-((1/2+1j/2)/sqrt(2)),sqrt(3)/4,-((1-1j)/sqrt(11)),0,(1+1j)/sqrt(22),1/(2*sqrt(66)),(1-1j)/sqrt(66),0,(-(1/2)-1j/2)*sqrt(5/22),-(5/(4*sqrt(11))),0,0,0],\
              [0,0,0,0,0,sqrt(65/43)/2,0,0,0,sqrt(13/43),0,0,0,-(sqrt((55/43))/2)],[-(sqrt((55/43))/2),0,0,0,sqrt(13/43),0,0,0,sqrt(65/43)/2,0,0,0,0,0]]]]
K1coeffs = [[[[0,0]],[[0,0]]],[[[1/2,((1/4+1j/4)*(2*1j+sqrt(2)))/sqrt(3),(-1j+sqrt(2))/(2*sqrt(3)),(1/2-1j/2)/sqrt(2)]],\
             [[1/2,-(((1/4+1j/4)*(-2*1j+sqrt(2)))/sqrt(3)),-((1j+sqrt(2))/(2*sqrt(3))),-((1/2-1j/2)/sqrt(2))]]],\
            [[[sqrt(5/6)/2,(1/4+1j/4)/sqrt(3),(1j+sqrt(2))/(2*sqrt(3)),((1/4-1j/4)*(-2*1j+sqrt(2)))/sqrt(3),1/(2*sqrt(6)),(1/4+1j/4)*sqrt(5/3)]],\
             [[sqrt(5/6)/2,-((1/4+1j/4)/sqrt(3)),-((-1j+sqrt(2))/(2*sqrt(3))),-(((1/4-1j/4)*(2*1j+sqrt(2)))/sqrt(3)),1/(2*sqrt(6)),(-(1/4)-1j/4)*sqrt(5/3)]]],\
            [[[sqrt(7/3)/4,((1/8+1j/8)*(-2*1j+sqrt(2)))/sqrt(3),1/4*(1j+sqrt(2)),(1/4-1j/4)*sqrt(5/6),-(sqrt((5/3))/4),(1/8+1j/8)*(-2*1j+sqrt(2)),(1j+sqrt(2))/(4*sqrt(3)),(-(1/4)+1j/4)*sqrt(7/6)]],\
             [[sqrt(7/3)/4,-(((1/8+1j/8)*(2*1j+sqrt(2)))/sqrt(3)),1/4*(1j-sqrt(2)),(-(1/4)+1j/4)*sqrt(5/6),-(sqrt((5/3))/4),(-(1/8)-1j/8)*(2*1j+sqrt(2)),-((-1j+sqrt(2))/(4*sqrt(3))),(1/4-1j/4)*sqrt(7/6)]]],\
            [[[sqrt(5/2)/4,(1/8+1j/8)/sqrt(5),(2-1j*sqrt(2))/(4*sqrt(5)),(1/4+1j/4)*sqrt(7/15)*(-1j+sqrt(2)),-(sqrt((7/5))/4),(1/4+1j/4)*sqrt(7/10),1/4*sqrt(7/15)*(2-1j*sqrt(2)),((1/4+1j/4)*(-1j+sqrt(2)))/sqrt(5),-(1/(4*sqrt(10))),(-(1/8)-1j/8)*sqrt(5)],\
              [0,sqrt(7/30),(1/4+1j/4)*sqrt(7/15)*(1+1j*sqrt(2)),(2-1j*sqrt(2))/(4*sqrt(5)),(1/2-1j/2)/sqrt(30),-(1/(2*sqrt(15))),((1/4-1j/4)*(-1j+sqrt(2)))/sqrt(5),1/4*1j*sqrt(7/15)*(2*1j+sqrt(2)),(-(1/2)+1j/2)*sqrt(7/15),0]],\
             [[sqrt(5/2)/4,-((1/8+1j/8)/sqrt(5)),-((1j*(-2*1j+sqrt(2)))/(4*sqrt(5))),(1/4+1j/4)*sqrt(7/15)*(1j+sqrt(2)),-(sqrt((7/5))/4),(-(1/4)-1j/4)*sqrt(7/10),-(1/4)*1j*sqrt(7/15)*(-2*1j+sqrt(2)),((1/4+1j/4)*(1j+sqrt(2)))/sqrt(5),-(1/(4*sqrt(10))),(1/8+1j/8)*sqrt(5)],\
              [0,sqrt(7/30),(-(1/4)+1j/4)*sqrt(7/15)*(1j+sqrt(2)),-((1j*(-2*1j+sqrt(2)))/(4*sqrt(5))),-((1/2-1j/2)/sqrt(30)),-(1/(2*sqrt(15))),((1+1j)+(1-1j)*sqrt(2))/(4*sqrt(5)),1/4*sqrt(7/15)*(2+1j*sqrt(2)),(1/2-1j/2)*sqrt(7/15),0]]],\
            [[[sqrt(11)/8,(1/48+1j/48)*(2*1j+sqrt(2)),1/24*sqrt(5)*(-1j+sqrt(2)),(1/8-1j/8)*sqrt(5/6),sqrt(5/6)/4,(1/24+1j/24)*(sqrt(21)+1j*sqrt(42)),1/8*sqrt(7/3)*(2-1j*sqrt(2)),(1/8-1j/8)*sqrt(5/3),sqrt(5/3)/8,(1/48+1j/48)*sqrt(5)*(2*1j+sqrt(2)),1/24*(-1j+sqrt(2)),(1/8-1j/8)*sqrt(11/2)],\
              [0,sqrt(5/6)/2,(1/4+1j/4)/sqrt(3),1/6*(2+1j*sqrt(2)),(1/12-1j/12)*(-2*1j+sqrt(2)),0,0,1/6*(-1j-sqrt(2)),(1/6+1j/6)*(1j+sqrt(2)),-(1/(2*sqrt(6))),(-(1/4)-1j/4)*sqrt(5/3),0]],\
             [[sqrt(11)/8,(-(1/48)-1j/48)*(-2*1j+sqrt(2)),-(1/24)*sqrt(5)*(1j+sqrt(2)),(-(1/8)+1j/8)*sqrt(5/6),sqrt(5/6)/4,(-(1/8)+1j/8)*sqrt(7/3)*(1j+sqrt(2)),-(1/8)*1j*sqrt(7/3)*(-2*1j+sqrt(2)),(-(1/8)+1j/8)*sqrt(5/3),sqrt(5/3)/8,(-(1/48)-1j/48)*sqrt(5)*(-2*1j+sqrt(2)),1/24*(-1j-sqrt(2)),(-(1/8)+1j/8)*sqrt(11/2)],\
              [0,sqrt(5/6)/2,-((1/4+1j/4)/sqrt(3)),1/6*1j*(2*1j+sqrt(2)),(-(1/12)+1j/12)*(2*1j+sqrt(2)),0,0,1/6*(-1j+sqrt(2)),(1/6+1j/6)*(-1j+sqrt(2)),-(1/(2*sqrt(6))),(1/4+1j/4)*sqrt(5/3),0]]],\
            [[[sqrt(65/6)/8,(1/16+1j/16)/sqrt(15),(1j+sqrt(2))/(8*sqrt(5)),(1/16-1j/16)*sqrt(11/15)*(-2*1j+sqrt(2)),sqrt(11/6)/8,(1/16+1j/16)*sqrt(33/5),1/8*sqrt(11/5)*(2+1j*sqrt(2)),(-(1/8)-1j/8)*sqrt(11/5)*(1j+sqrt(2)),sqrt(33/10)/8,(1/16+1j/16)*sqrt(11/3),1/8*sqrt(11/15)*(1j+sqrt(2)),((1/16-1j/16)*(-2*1j+sqrt(2)))/sqrt(5),1/(8*sqrt(30)),(1/16+1j/16)*sqrt(65/3)],\
              [0,sqrt(11/5)/4,(1/8+1j/8)*sqrt(11/15)*(1-1j*sqrt(2)),(3*(2+1j*sqrt(2)))/(8*sqrt(5)),(1/4-1j/4)/sqrt(2),-(1/(2*sqrt(5))),((1/8+1j/8)*(-2*1j+sqrt(2)))/sqrt(15),-((1j+sqrt(2))/(4*sqrt(15))),-((1/2-1j/2)/sqrt(10)),1/4,-(((3/8-(3*1j)/8)*(1j+sqrt(2)))/sqrt(5)),-(1/8)*1j*sqrt(11/15)*(-2*1j+sqrt(2)),(1/4-1j/4)*sqrt(11/10),0]],\
             [[sqrt(65/6)/8,-((1/16+1j/16)/sqrt(15)),-((-1j+sqrt(2))/(8*sqrt(5))),(-(1/16)+1j/16)*sqrt(11/15)*(2*1j+sqrt(2)),sqrt(11/6)/8,(-(1/16)-1j/16)*sqrt(33/5),1/8*1j*sqrt(11/5)*(2*1j+sqrt(2)),(-(1/8)-1j/8)*sqrt(11/5)*(-1j+sqrt(2)),sqrt(33/10)/8,(-(1/16)-1j/16)*sqrt(11/3),-(1/8)*sqrt(11/15)*(-1j+sqrt(2)),-(((1/16-1j/16)*(2*1j+sqrt(2)))/sqrt(5)),1/(8*sqrt(30)),(-(1/16)-1j/16)*sqrt(65/3)],\
              [0,sqrt(11/5)/4,(1/8-1j/8)*sqrt(11/15)*(-1j+sqrt(2)),(3*1j*(2*1j+sqrt(2)))/(8*sqrt(5)),-((1/4-1j/4)/sqrt(2)),-(1/(2*sqrt(5))),-(((1/8+1j/8)*(2*1j+sqrt(2)))/sqrt(15)),(-1j+sqrt(2))/(4*sqrt(15)),(1/2-1j/2)/sqrt(10),1/4,((3+3*1j)-(3-3*1j)*sqrt(2))/(8*sqrt(5)),1/8*sqrt(11/15)*(2-1j*sqrt(2)),(-(1/4)+1j/4)*sqrt(11/10),0]]]]
K2coeffs = [[[[0,0]],[[0,0]]],[[[1/2,-(((1/4+1j/4)*(-2*1j+sqrt(2)))/sqrt(3)),-((1j+sqrt(2))/(2*sqrt(3))),-((1/2-1j/2)/sqrt(2))]],\
             [[1/2,((1/4+1j/4)*(2*1j+sqrt(2)))/sqrt(3),(-1j+sqrt(2))/(2*sqrt(3)),(1/2-1j/2)/sqrt(2)]]],\
            [[[sqrt(5/6)/2,-((1/4+1j/4)/sqrt(3)),-((-1j+sqrt(2))/(2*sqrt(3))),-(((1/4-1j/4)*(2*1j+sqrt(2)))/sqrt(3)),1/(2*sqrt(6)),(-(1/4)-1j/4)*sqrt(5/3)]],\
             [[sqrt(5/6)/2,(1/4+1j/4)/sqrt(3),(1j+sqrt(2))/(2*sqrt(3)),((1/4-1j/4)*(-2*1j+sqrt(2)))/sqrt(3),1/(2*sqrt(6)),(1/4+1j/4)*sqrt(5/3)]]],\
            [[[sqrt(7/3)/4,-(((1/8+1j/8)*(2*1j+sqrt(2)))/sqrt(3)),1/4*(1j-sqrt(2)),(-(1/4)+1j/4)*sqrt(5/6),-(sqrt((5/3))/4),(-(1/8)-1j/8)*(2*1j+sqrt(2)),-((-1j+sqrt(2))/(4*sqrt(3))),(1/4-1j/4)*sqrt(7/6)]],\
             [[sqrt(7/3)/4,((1/8+1j/8)*(-2*1j+sqrt(2)))/sqrt(3),1/4*(1j+sqrt(2)),(1/4-1j/4)*sqrt(5/6),-(sqrt((5/3))/4),(1/8+1j/8)*(-2*1j+sqrt(2)),(1j+sqrt(2))/(4*sqrt(3)),(-(1/4)+1j/4)*sqrt(7/6)]]],\
            [[[sqrt(5/2)/4,-((1/8+1j/8)/sqrt(5)),-((1j*(-2*1j+sqrt(2)))/(4*sqrt(5))),(1/4+1j/4)*sqrt(7/15)*(1j+sqrt(2)),-(sqrt((7/5))/4),(-(1/4)-1j/4)*sqrt(7/10),-(1/4)*1j*sqrt(7/15)*(-2*1j+sqrt(2)),((1/4+1j/4)*(1j+sqrt(2)))/sqrt(5),-(1/(4*sqrt(10))),(1/8+1j/8)*sqrt(5)],\
              [0,sqrt(7/30),(-(1/4)+1j/4)*sqrt(7/15)*(1j+sqrt(2)),-((1j*(-2*1j+sqrt(2)))/(4*sqrt(5))),-((1/2-1j/2)/sqrt(30)),-(1/(2*sqrt(15))),((1+1j)+(1-1j)*sqrt(2))/(4*sqrt(5)),1/4*sqrt(7/15)*(2+1j*sqrt(2)),(1/2-1j/2)*sqrt(7/15),0]],\
             [[sqrt(5/2)/4,(1/8+1j/8)/sqrt(5),(2-1j*sqrt(2))/(4*sqrt(5)),(1/4+1j/4)*sqrt(7/15)*(-1j+sqrt(2)),-(sqrt((7/5))/4),(1/4+1j/4)*sqrt(7/10),1/4*sqrt(7/15)*(2-1j*sqrt(2)),((1/4+1j/4)*(-1j+sqrt(2)))/sqrt(5),-(1/(4*sqrt(10))),(-(1/8)-1j/8)*sqrt(5)],\
              [0,sqrt(7/30),(1/4+1j/4)*sqrt(7/15)*(1+1j*sqrt(2)),(2-1j*sqrt(2))/(4*sqrt(5)),(1/2-1j/2)/sqrt(30),-(1/(2*sqrt(15))),((1/4-1j/4)*(-1j+sqrt(2)))/sqrt(5),1/4*1j*sqrt(7/15)*(2*1j+sqrt(2)),(-(1/2)+1j/2)*sqrt(7/15),0]]],\
            [[[sqrt(11)/8,(-(1/48)-1j/48)*(-2*1j+sqrt(2)),-(1/24)*sqrt(5)*(1j+sqrt(2)),(-(1/8)+1j/8)*sqrt(5/6),sqrt(5/6)/4,(-(1/8)+1j/8)*sqrt(7/3)*(1j+sqrt(2)),-(1/8)*1j*sqrt(7/3)*(-2*1j+sqrt(2)),(-(1/8)+1j/8)*sqrt(5/3),sqrt(5/3)/8,(-(1/48)-1j/48)*sqrt(5)*(-2*1j+sqrt(2)),1/24*(-1j-sqrt(2)),(-(1/8)+1j/8)*sqrt(11/2)],\
              [0,sqrt(5/6)/2,-((1/4+1j/4)/sqrt(3)),1/6*1j*(2*1j+sqrt(2)),(-(1/12)+1j/12)*(2*1j+sqrt(2)),0,0,1/6*(-1j+sqrt(2)),(1/6+1j/6)*(-1j+sqrt(2)),-(1/(2*sqrt(6))),(1/4+1j/4)*sqrt(5/3),0]],\
             [[sqrt(11)/8,(1/48+1j/48)*(2*1j+sqrt(2)),1/24*sqrt(5)*(-1j+sqrt(2)),(1/8-1j/8)*sqrt(5/6),sqrt(5/6)/4,(1/24+1j/24)*(sqrt(21)+1j*sqrt(42)),1/8*sqrt(7/3)*(2-1j*sqrt(2)),(1/8-1j/8)*sqrt(5/3),sqrt(5/3)/8,(1/48+1j/48)*sqrt(5)*(2*1j+sqrt(2)),1/24*(-1j+sqrt(2)),(1/8-1j/8)*sqrt(11/2)],\
              [0,sqrt(5/6)/2,(1/4+1j/4)/sqrt(3),1/6*(2+1j*sqrt(2)),(1/12-1j/12)*(-2*1j+sqrt(2)),0,0,1/6*(-1j-sqrt(2)),(1/6+1j/6)*(1j+sqrt(2)),-(1/(2*sqrt(6))),(-(1/4)-1j/4)*sqrt(5/3),0]]],\
            [[[sqrt(65/6)/8,-((1/16+1j/16)/sqrt(15)),-((-1j+sqrt(2))/(8*sqrt(5))),(-(1/16)+1j/16)*sqrt(11/15)*(2*1j+sqrt(2)),sqrt(11/6)/8,(-(1/16)-1j/16)*sqrt(33/5),1/8*1j*sqrt(11/5)*(2*1j+sqrt(2)),(-(1/8)-1j/8)*sqrt(11/5)*(-1j+sqrt(2)),sqrt(33/10)/8,(-(1/16)-1j/16)*sqrt(11/3),-(1/8)*sqrt(11/15)*(-1j+sqrt(2)),-(((1/16-1j/16)*(2*1j+sqrt(2)))/sqrt(5)),1/(8*sqrt(30)),(-(1/16)-1j/16)*sqrt(65/3)],\
              [0,sqrt(11/5)/4,(1/8-1j/8)*sqrt(11/15)*(-1j+sqrt(2)),(3*1j*(2*1j+sqrt(2)))/(8*sqrt(5)),-((1/4-1j/4)/sqrt(2)),-(1/(2*sqrt(5))),-(((1/8+1j/8)*(2*1j+sqrt(2)))/sqrt(15)),(-1j+sqrt(2))/(4*sqrt(15)),(1/2-1j/2)/sqrt(10),1/4,((3+3*1j)-(3-3*1j)*sqrt(2))/(8*sqrt(5)),1/8*sqrt(11/15)*(2-1j*sqrt(2)),(-(1/4)+1j/4)*sqrt(11/10),0]],\
             [[sqrt(65/6)/8,(1/16+1j/16)/sqrt(15),(1j+sqrt(2))/(8*sqrt(5)),(1/16-1j/16)*sqrt(11/15)*(-2*1j+sqrt(2)),sqrt(11/6)/8,(1/16+1j/16)*sqrt(33/5),1/8*sqrt(11/5)*(2+1j*sqrt(2)),(-(1/8)-1j/8)*sqrt(11/5)*(1j+sqrt(2)),sqrt(33/10)/8,(1/16+1j/16)*sqrt(11/3),1/8*sqrt(11/15)*(1j+sqrt(2)),((1/16-1j/16)*(-2*1j+sqrt(2)))/sqrt(5),1/(8*sqrt(30)),(1/16+1j/16)*sqrt(65/3)],\
              [0,sqrt(11/5)/4,(1/8+1j/8)*sqrt(11/15)*(1-1j*sqrt(2)),(3*(2+1j*sqrt(2)))/(8*sqrt(5)),(1/4-1j/4)/sqrt(2),-(1/(2*sqrt(5))),((1/8+1j/8)*(-2*1j+sqrt(2)))/sqrt(15),-((1j+sqrt(2))/(4*sqrt(15))),-((1/2-1j/2)/sqrt(10)),1/4,-(((3/8-(3*1j)/8)*(1j+sqrt(2)))/sqrt(5)),-(1/8)*1j*sqrt(11/15)*(-2*1j+sqrt(2)),(1/4-1j/4)*sqrt(11/10),0]]]]

CubicC2vG1Coeffs = G1coeffs
CubicC2vK1Coeffs = K1coeffs
CubicC2vK2Coeffs = K2coeffs
#------------------------------------------------#

G1coeffsDict = MakeCoeffsDictMoving(G1coeffs,Gdim,Jmax)
K1coeffsDict = MakeCoeffsDictMoving(K1coeffs,Kdim,Jmax)
K2coeffsDict = MakeCoeffsDictMoving(K2coeffs,Kdim,Jmax)
Cubic2C3vCoeffsDict = {'G1':G1coeffsDict,'K1':K1coeffsDict,'K2':K2coeffsDict}

# print(Cubic2C3vCoeffsDict['G1'][1/2][1][1][1][1/2])
# print(Cubic2C3vCoeffsDict['K1'][3/2][1][1][1][1/2])
# print(Cubic2C3vCoeffsDict['K2'][5/2][2][1][1][1/2])

#---------------------End Cubic 2C3v-----------------------#

#---------------------Cubic 2C2v---------------------#
G1coeffs = [[[[1,0],[0,-1j]],[[0,1],[1,0]]],[[[1,0,0,0],[0,0,0,1],[0,0,1,0],[0,-1,0,0]],[[0,1,0,0],[0,0,1j,0],[0,0,0,1],[-1j,0,0,0]]],\
            [[[1,0,0,0,0,0],[0,0,0,0,0,1j],[0,0,1,0,0,0],[0,0,0,-1j,0,0],[0,0,0,0,1,0],[0,1j,0,0,0,0]],[[0,1,0,0,0,0],[0,0,0,0,-1,0],[0,0,0,1,0,0],[0,0,1,0,0,0],[0,0,0,0,0,1],[-1,0,0,0,0,0]]],\
            [[[1,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,-1],[0,0,1,0,0,0,0,0],[0,0,0,0,0,1,0,0],[0,0,0,0,1,0,0,0],[0,0,0,-1,0,0,0,0],[0,0,0,0,0,0,1,0],[0,1,0,0,0,0,0,0]],\
             [[0,1,0,0,0,0,0,0],[0,0,0,0,0,0,-1j,0],[0,0,0,1,0,0,0,0],[0,0,0,0,1j,0,0,0],[0,0,0,0,0,1,0,0],[0,0,-1j,0,0,0,0,0],[0,0,0,0,0,0,0,1],[1j,0,0,0,0,0,0,0]]],\
            [[[1,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,-1j],[0,0,1,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,1j,0,0],[0,0,0,0,1,0,0,0,0,0],[0,0,0,0,0,-1j,0,0,0,0],[0,0,0,0,0,0,1,0,0,0],\
              [0,0,0,1j,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,1,0],[0,-1j,0,0,0,0,0,0,0,0]],[[0,1,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,1,0],[0,0,0,1,0,0,0,0,0,0],[0,0,0,0,0,0,-1,0,0,0],\
              [0,0,0,0,0,1,0,0,0,0],[0,0,0,0,1,0,0,0,0,0],[0,0,0,0,0,0,0,1,0,0],[0,0,-1,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,1],[1,0,0,0,0,0,0,0,0,0]]],\
            [[[1,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,1],[0,0,1,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,-1,0,0],[0,0,0,0,1,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,1,0,0,0,0],\
              [0,0,0,0,0,0,1,0,0,0,0,0],[0,0,0,0,0,-1,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,1,0,0,0],[0,0,0,1,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,1,0],[0,-1,0,0,0,0,0,0,0,0,0,0]],\
             [[0,1,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,1j,0],[0,0,0,1,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,-1j,0,0,0],[0,0,0,0,0,1,0,0,0,0,0,0],[0,0,0,0,0,0,1j,0,0,0,0,0],\
              [0,0,0,0,0,0,0,1,0,0,0,0],[0,0,0,0,-1j,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,1,0,0],[0,0,1j,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,1],[-1j,0,0,0,0,0,0,0,0,0,0,0]]],\
            [[[1,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,1j],[0,0,1,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,-1j,0,0],[0,0,0,0,1,0,0,0,0,0,0,0,0,0],\
              [0,0,0,0,0,0,0,0,0,1j,0,0,0,0],[0,0,0,0,0,0,1,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,-1j,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,1,0,0,0,0,0],[0,0,0,0,0,1j,0,0,0,0,0,0,0,0],\
              [0,0,0,0,0,0,0,0,0,0,1,0,0,0],[0,0,0,-1j,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,1,0],[0,1j,0,0,0,0,0,0,0,0,0,0,0,0]],[[0,1,0,0,0,0,0,0,0,0,0,0,0,0],\
              [0,0,0,0,0,0,0,0,0,0,0,0,-1,0],[0,0,0,1,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,1,0,0,0],[0,0,0,0,0,1,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,-1,0,0,0,0,0],\
              [0,0,0,0,0,0,0,1,0,0,0,0,0,0],[0,0,0,0,0,0,1,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,1,0,0,0,0],[0,0,0,0,-1,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,1,0,0],\
              [0,0,1,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,1],[-1,0,0,0,0,0,0,0,0,0,0,0,0,0]]]]

#------------------------------------------------#
G1coeffsDict = MakeCoeffsDictMoving(G1coeffs,Gdim,Jmax)
Cubic2C2vCoeffsDict = {'G1':G1coeffsDict}
# print(Cubic2C2vCoeffsDict['G1'][3/2][1][1][1][1/2])

#---------------------End Cubic 2C2v-----------------------#


#---------------------Elongated Box 2C4v---------------------#

G1coeffs = [[[[0,1],[1,0]],[[0,1],[-1,0]]],[[[0,0,1,0],[0,1,0,0]],[[0,0,1,0],[0,-1,0,0]]],[[[0,0,0,1,0,0],[0,0,1,0,0,0]],[[0,0,0,1,0,0],[0,0,-1,0,0,0]]],\
            [[[1,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,1],[0,0,0,0,1,0,0,0],[0,0,0,1,0,0,0,0]],[[1,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,-1],[0,0,0,0,1,0,0,0],[0,0,0,-1,0,0,0,0]]],\
            [[[0,1,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,1,0],[0,0,0,0,0,1,0,0,0,0],[0,0,0,0,1,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,1],[1,0,0,0,0,0,0,0,0,0]],[[0,1,0,0,0,0,0,0,0,0],\
              [0,0,0,0,0,0,0,0,-1,0],[0,0,0,0,0,1,0,0,0,0],[0,0,0,0,-1,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,1],[-1,0,0,0,0,0,0,0,0,0]]],\
            [[[0,0,1,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,1,0,0],[0,0,0,0,0,0,1,0,0,0,0,0],[0,0,0,0,0,1,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,1,0],[0,1,0,0,0,0,0,0,0,0,0,0]],\
             [[0,0,1,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,-1,0,0],[0,0,0,0,0,0,1,0,0,0,0,0],[0,0,0,0,0,-1,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,1,0],[0,-1,0,0,0,0,0,0,0,0,0,0]]],\
            [[[0,0,0,1,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,1,0,0,0],[0,0,0,0,0,0,0,1,0,0,0,0,0,0],[0,0,0,0,0,0,1,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,1,0,0],[0,0,1,0,0,0,0,0,0,0,0,0,0,0]],\
             [[0,0,0,1,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,-1,0,0,0],[0,0,0,0,0,0,0,1,0,0,0,0,0,0],[0,0,0,0,0,0,-1,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,1,0,0],[0,0,-1,0,0,0,0,0,0,0,0,0,0,0]]]]

G2coeffs = [[[[0,0],[0,0]],[[0,0],[0,0]]],[[[1,0,0,0],[0,0,0,-1]],[[1,0,0,0],[0,0,0,1]]],\
            [[[0,1,0,0,0,0],[0,0,0,0,-1,0],[0,0,0,0,0,1],[-1,0,0,0,0,0]],[[0,1,0,0,0,0],[0,0,0,0,1,0],[0,0,0,0,0,1],[1,0,0,0,0,0]]],\
            [[[0,0,1,0,0,0,0,0],[0,0,0,0,0,-1,0,0],[0,0,0,0,0,0,1,0],[0,-1,0,0,0,0,0,0]],[[0,0,1,0,0,0,0,0],[0,0,0,0,0,1,0,0],[0,0,0,0,0,0,1,0],[0,1,0,0,0,0,0,0]]],\
            [[[0,0,0,1,0,0,0,0,0,0],[0,0,0,0,0,0,-1,0,0,0],[0,0,0,0,0,0,0,1,0,0],[0,0,-1,0,0,0,0,0,0,0]],[[0,0,0,1,0,0,0,0,0,0],[0,0,0,0,0,0,1,0,0,0],[0,0,0,0,0,0,0,1,0,0],[0,0,1,0,0,0,0,0,0,0]]],\
            [[[1,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,-1],[0,0,0,0,1,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,-1,0,0,0,0],[0,0,0,0,0,0,0,0,1,0,0,0],[0,0,0,-1,0,0,0,0,0,0,0,0]],\
             [[1,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,1],[0,0,0,0,1,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,1,0,0,0,0],[0,0,0,0,0,0,0,0,1,0,0,0],[0,0,0,1,0,0,0,0,0,0,0,0]]],\
            [[[0,1,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,-1,0],[0,0,0,0,0,1,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,-1,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,1,0,0,0,0],[0,0,0,0,-1,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,1],[-1,0,0,0,0,0,0,0,0,0,0,0,0,0]],\
             [[0,1,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,1,0],[0,0,0,0,0,1,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,1,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,1,0,0,0,0],[0,0,0,0,1,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,1],[1,0,0,0,0,0,0,0,0,0,0,0,0,0]]]]

#------------------------------------------------#

G1coeffsDict = MakeCoeffsDictMoving(G1coeffs,Gdim,Jmax)
G2coeffsDict = MakeCoeffsDictMoving(G2coeffs,Gdim,Jmax)
Elongated2C4vCoeffsDict = {'G1':G1coeffsDict,'G2':G2coeffsDict}

# print(Elongated2C4vCoeffsDict['G1'][3/2][1][1][1][1/2])
# print(Elongated2C4vCoeffsDict['G2'][5/2][2][1][1][1/2])

#---------------------End Elongated Box 2C4v-----------------------#

#---------------------Elongated Box 2C2v---------------------#
G1coeffs = [[[[0,1],[1,0]],[[1,0],[0,-1j]]],[[[0,1,0,0],[0,0,1j,0],[0,0,0,1],[-1j,0,0,0]],[[1,0,0,0],[0,0,0,1],[0,0,1,0],[0,-1,0,0]]],\
            [[[0,1,0,0,0,0],[0,0,0,0,-1,0],[0,0,0,1,0,0],[0,0,1,0,0,0],[0,0,0,0,0,1],[-1,0,0,0,0,0]],[[1,0,0,0,0,0],[0,0,0,0,0,1j],[0,0,1,0,0,0],[0,0,0,-1j,0,0],[0,0,0,0,1,0],[0,1j,0,0,0,0]]],\
            [[[0,1,0,0,0,0,0,0],[0,0,0,0,0,0,-1j,0],[0,0,0,1,0,0,0,0],[0,0,0,0,1j,0,0,0],[0,0,0,0,0,1,0,0],[0,0,-1j,0,0,0,0,0],[0,0,0,0,0,0,0,1],[1j,0,0,0,0,0,0,0]],[[1,0,0,0,0,0,0,0],\
              [0,0,0,0,0,0,0,-1],[0,0,1,0,0,0,0,0],[0,0,0,0,0,1,0,0],[0,0,0,0,1,0,0,0],[0,0,0,-1,0,0,0,0],[0,0,0,0,0,0,1,0],[0,1,0,0,0,0,0,0]]],\
            [[[0,1,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,1,0],[0,0,0,1,0,0,0,0,0,0],[0,0,0,0,0,0,-1,0,0,0],[0,0,0,0,0,1,0,0,0,0],[0,0,0,0,1,0,0,0,0,0],[0,0,0,0,0,0,0,1,0,0],[0,0,-1,0,0,0,0,0,0,0],\
              [0,0,0,0,0,0,0,0,0,1],[1,0,0,0,0,0,0,0,0,0]],[[1,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,-1j],[0,0,1,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,1j,0,0],[0,0,0,0,1,0,0,0,0,0],[0,0,0,0,0,-1j,0,0,0,0],\
              [0,0,0,0,0,0,1,0,0,0],[0,0,0,1j,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,1,0],[0,-1j,0,0,0,0,0,0,0,0]]],\
            [[[0,1,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,1j,0],[0,0,0,1,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,-1j,0,0,0],[0,0,0,0,0,1,0,0,0,0,0,0],[0,0,0,0,0,0,1j,0,0,0,0,0],[0,0,0,0,0,0,0,1,0,0,0,0],\
              [0,0,0,0,-1j,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,1,0,0],[0,0,1j,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,1],[-1j,0,0,0,0,0,0,0,0,0,0,0]],[[1,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,1],\
              [0,0,1,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,-1,0,0],[0,0,0,0,1,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,1,0,0,0,0],[0,0,0,0,0,0,1,0,0,0,0,0],[0,0,0,0,0,-1,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,1,0,0,0],\
              [0,0,0,1,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,1,0],[0,-1,0,0,0,0,0,0,0,0,0,0]]],[[[0,1,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,-1,0],[0,0,0,1,0,0,0,0,0,0,0,0,0,0],\
              [0,0,0,0,0,0,0,0,0,0,1,0,0,0],[0,0,0,0,0,1,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,-1,0,0,0,0,0],[0,0,0,0,0,0,0,1,0,0,0,0,0,0],[0,0,0,0,0,0,1,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,1,0,0,0,0],\
              [0,0,0,0,-1,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,1,0,0],[0,0,1,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,1],[-1,0,0,0,0,0,0,0,0,0,0,0,0,0]],[[1,0,0,0,0,0,0,0,0,0,0,0,0,0],\
              [0,0,0,0,0,0,0,0,0,0,0,0,0,1j],[0,0,1,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,-1j,0,0],[0,0,0,0,1,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,1j,0,0,0,0],[0,0,0,0,0,0,1,0,0,0,0,0,0,0],\
              [0,0,0,0,0,0,0,-1j,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,1,0,0,0,0,0],[0,0,0,0,0,1j,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,1,0,0,0],[0,0,0,-1j,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,0,1,0],[0,1j,0,0,0,0,0,0,0,0,0,0,0,0]]]]
#------------------------------------------------#

G1coeffsDict = MakeCoeffsDictMoving(G1coeffs,Gdim,Jmax)
Elongated2C2vCoeffsDict = {'G1':G1coeffsDict}
# print(Elongated2C2vCoeffsDict['G1'][3/2][1][1][1][1/2])

#---------------------End Elongated Box 2C2v-----------------------#

CubicCoeffsDict = {'(0,0,0)':CubicRestCoeffsDict,'(0,0,1)':Cubic2C4vCoeffsDict,'(1,1,1)':Cubic2C3vCoeffsDict,'(1,1,0)':Cubic2C2vCoeffsDict}
ElongatedCoeffsDict = {'(0,0,0)':ElongatedRestCoeffsDict,'(0,0,1)':Elongated2C4vCoeffsDict,'(1,1,0)':Elongated2C2vCoeffsDict}




==> ExampleUsage.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "fcbadf73",
   "metadata": {},
   "outputs": [],
   "source": [
    "from MatrixElementParser import load_matrix_from_json, evaluate_w_functions, QCDim #Reads the .json files included and evaluates the matrix elements given a w function implementation\n",
    "from BasisVectorParser import CubicCoeffsDict, ElongatedCoeffsDict #Contains lists of the basis vector coefficients and builds a dictionary for easy access to them\n",
    "from GroupElementParser import rep2Oh\n",
    "import numpy as np\n",
    "from numpy import sqrt\n",
    "import sympy as sp"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "29d4eae2",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\left[\\begin{matrix}\\operatorname{wr}{\\left(0,0 \\right)} & - \\frac{4 \\operatorname{wr}{\\left(4,0 \\right)}}{\\sqrt{21}} & 2 \\sqrt{\\frac{5}{21}} \\operatorname{wr}{\\left(4,0 \\right)} & - 4 \\sqrt{\\frac{3}{13}} \\operatorname{wr}{\\left(6,0 \\right)}\\\\- \\frac{4 \\operatorname{wr}{\\left(4,0 \\right)}}{\\sqrt{21}} & \\operatorname{wr}{\\left(0,0 \\right)} + \\frac{6 \\operatorname{wr}{\\left(4,0 \\right)}}{11} + \\frac{100 \\operatorname{wr}{\\left(6,0 \\right)}}{33 \\sqrt{13}} & - \\frac{12 \\sqrt{5} \\operatorname{wr}{\\left(4,0 \\right)}}{143} - \\frac{56 \\sqrt{\\frac{5}{13}} \\operatorname{wr}{\\left(6,0 \\right)}}{33} - \\frac{224 \\sqrt{\\frac{5}{17}} \\operatorname{wr}{\\left(8,0 \\right)}}{143} & \\frac{300 \\operatorname{wr}{\\left(4,0 \\right)}}{143 \\sqrt{7}} - \\frac{14 \\sqrt{\\frac{7}{13}} \\operatorname{wr}{\\left(6,0 \\right)}}{11} + \\frac{112 \\sqrt{\\frac{7}{17}} \\operatorname{wr}{\\left(8,0 \\right)}}{429}\\\\2 \\sqrt{\\frac{5}{21}} \\operatorname{wr}{\\left(4,0 \\right)} & - \\frac{12 \\sqrt{5} \\operatorname{wr}{\\left(4,0 \\right)}}{143} - \\frac{56 \\sqrt{\\frac{5}{13}} \\operatorname{wr}{\\left(6,0 \\right)}}{33} - \\frac{224 \\sqrt{\\frac{5}{17}} \\operatorname{wr}{\\left(8,0 \\right)}}{143} & \\operatorname{wr}{\\left(0,0 \\right)} + \\frac{84 \\operatorname{wr}{\\left(4,0 \\right)}}{143} + \\frac{128 \\operatorname{wr}{\\left(6,0 \\right)}}{33 \\sqrt{13}} + \\frac{112 \\operatorname{wr}{\\left(8,0 \\right)}}{143 \\sqrt{17}} & - \\frac{24 \\sqrt{\\frac{5}{7}} \\operatorname{wr}{\\left(4,0 \\right)}}{143} + \\frac{56 \\sqrt{\\frac{35}{13}} \\operatorname{wr}{\\left(6,0 \\right)}}{187} - \\frac{1568 \\sqrt{\\frac{35}{17}} \\operatorname{wr}{\\left(8,0 \\right)}}{8151} - \\frac{6048 \\sqrt{\\frac{3}{5}} \\operatorname{wr}{\\left(10,0 \\right)}}{4199}\\\\- 4 \\sqrt{\\frac{3}{13}} \\operatorname{wr}{\\left(6,0 \\right)} & \\frac{300 \\operatorname{wr}{\\left(4,0 \\right)}}{143 \\sqrt{7}} - \\frac{14 \\sqrt{\\frac{7}{13}} \\operatorname{wr}{\\left(6,0 \\right)}}{11} + \\frac{112 \\sqrt{\\frac{7}{17}} \\operatorname{wr}{\\left(8,0 \\right)}}{429} & - \\frac{24 \\sqrt{\\frac{5}{7}} \\operatorname{wr}{\\left(4,0 \\right)}}{143} + \\frac{56 \\sqrt{\\frac{35}{13}} \\operatorname{wr}{\\left(6,0 \\right)}}{187} - \\frac{1568 \\sqrt{\\frac{35}{17}} \\operatorname{wr}{\\left(8,0 \\right)}}{8151} - \\frac{6048 \\sqrt{\\frac{3}{5}} \\operatorname{wr}{\\left(10,0 \\right)}}{4199} & \\operatorname{wr}{\\left(0,0 \\right)} - \\frac{84 \\operatorname{wr}{\\left(4,0 \\right)}}{143} - \\frac{80 \\operatorname{wr}{\\left(6,0 \\right)}}{187 \\sqrt{13}} + \\frac{5880 \\operatorname{wr}{\\left(8,0 \\right)}}{2717 \\sqrt{17}} - \\frac{336 \\sqrt{21} \\operatorname{wr}{\\left(10,0 \\right)}}{4199}\\end{matrix}\\right]$"
      ],
      "text/plain": [
       "Matrix([\n",
       "[              wr(0, 0),                                                                 -4*wr(4, 0)/(sqrt(21)),                                                                                                     2*sqrt(5/21)*wr(4, 0),                                                                                                    -4*sqrt(3/13)*wr(6, 0)],\n",
       "[-4*wr(4, 0)/(sqrt(21)),                                wr(0, 0) + 6*wr(4, 0)/11 + 100*wr(6, 0)/((33*sqrt(13))),                                        -12*sqrt(5)*wr(4, 0)/143 - 56*sqrt(5/13)*wr(6, 0)/33 - 224*sqrt(5/17)*wr(8, 0)/143,                                    300*wr(4, 0)/((143*sqrt(7))) - 14*sqrt(7/13)*wr(6, 0)/11 + 112*sqrt(7/17)*wr(8, 0)/429],\n",
       "[ 2*sqrt(5/21)*wr(4, 0),     -12*sqrt(5)*wr(4, 0)/143 - 56*sqrt(5/13)*wr(6, 0)/33 - 224*sqrt(5/17)*wr(8, 0)/143,                                 wr(0, 0) + 84*wr(4, 0)/143 + 128*wr(6, 0)/((33*sqrt(13))) + 112*wr(8, 0)/((143*sqrt(17))), -24*sqrt(5/7)*wr(4, 0)/143 + 56*sqrt(35/13)*wr(6, 0)/187 - 1568*sqrt(35/17)*wr(8, 0)/8151 - 6048*sqrt(3/5)*wr(10, 0)/4199],\n",
       "[-4*sqrt(3/13)*wr(6, 0), 300*wr(4, 0)/((143*sqrt(7))) - 14*sqrt(7/13)*wr(6, 0)/11 + 112*sqrt(7/17)*wr(8, 0)/429, -24*sqrt(5/7)*wr(4, 0)/143 + 56*sqrt(35/13)*wr(6, 0)/187 - 1568*sqrt(35/17)*wr(8, 0)/8151 - 6048*sqrt(3/5)*wr(10, 0)/4199,   wr(0, 0) - 84*wr(4, 0)/143 - 80*wr(6, 0)/(187*sqrt(13)) + 5880*wr(8, 0)/((2717*sqrt(17))) - 336*sqrt(21)*wr(10, 0)/4199]])"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\left[\\begin{matrix}1.0 & - 12.0 \\frac{\\sqrt{21}}{21} & 6.0 \\frac{\\sqrt{105}}{21} & - 16.0 \\frac{\\sqrt{39}}{13}\\\\- 12.0 \\frac{\\sqrt{21}}{21} & 2.63636363636364 + 400.0 \\cdot \\frac{1}{429} \\sqrt{13} & - 0.460715754833402 \\sqrt{85} - 0.522144522144522 \\sqrt{65} - 0.251748251748252 \\sqrt{5} & - 0.391608391608392 \\sqrt{91} + 1.30536130536131 \\cdot \\frac{1}{17} \\sqrt{119} + 900.0 \\cdot \\frac{1}{1001} \\sqrt{7}\\\\6.0 \\frac{\\sqrt{105}}{21} & - 0.460715754833402 \\sqrt{85} - 0.522144522144522 \\sqrt{65} - 0.251748251748252 \\sqrt{5} & 560.0 \\cdot \\frac{1}{2431} \\sqrt{17} + 2.76223776223776 + 512.0 \\cdot \\frac{1}{429} \\sqrt{13} & - 1.72841152655394 \\sqrt{15} - 0.0565791277865581 \\sqrt{595} - 0.503496503496504 \\cdot \\frac{1}{7} \\sqrt{35} + 1.19786096256684 \\cdot \\frac{1}{13} \\sqrt{455}\\\\- 16.0 \\frac{\\sqrt{39}}{13} & - 0.391608391608392 \\sqrt{91} + 1.30536130536131 \\cdot \\frac{1}{17} \\sqrt{119} + 900.0 \\cdot \\frac{1}{1001} \\sqrt{7} & - 1.72841152655394 \\sqrt{15} - 0.0565791277865581 \\sqrt{595} - 0.503496503496504 \\cdot \\frac{1}{7} \\sqrt{35} + 1.19786096256684 \\cdot \\frac{1}{13} \\sqrt{455} & - 0.48011431293165 \\sqrt{21} - 0.762237762237762 - 0.131633072809543 \\sqrt{13} + 29400.0 \\cdot \\frac{1}{46189} \\sqrt{17}\\end{matrix}\\right]$"
      ],
      "text/plain": [
       "Matrix([\n",
       "[                        1.0,                                                              -0.571428571428571*sqrt(21),                                                                                                             6.0*(sqrt(105)/21),                                                                                                     -1.23076923076923*sqrt(39)],\n",
       "[-0.571428571428571*sqrt(21),                                                2.63636363636364 + 400.0*(1/429)*sqrt(13),                                           -0.460715754833402*sqrt(85) - 0.522144522144522*sqrt(65) - 0.251748251748252*sqrt(5),                                       -0.391608391608392*sqrt(91) + 1.30536130536131*(1/17)*sqrt(119) + 900.0*(1/1001)*sqrt(7)],\n",
       "[         6.0*(sqrt(105)/21),     -0.460715754833402*sqrt(85) - 0.522144522144522*sqrt(65) - 0.251748251748252*sqrt(5),                                                            560.0*(1/2431)*sqrt(17) + 2.76223776223776 + 512.0*(1/429)*sqrt(13), -1.72841152655394*sqrt(15) - 0.0565791277865581*sqrt(595) - 0.503496503496504*1/7*sqrt(35) + 1.19786096256684*(1/13)*sqrt(455)],\n",
       "[ -1.23076923076923*sqrt(39), -0.391608391608392*sqrt(91) + 1.30536130536131*(1/17)*sqrt(119) + 900.0*(1/1001)*sqrt(7), -1.72841152655394*sqrt(15) - 0.0565791277865581*sqrt(595) - 0.503496503496504*1/7*sqrt(35) + 1.19786096256684*(1/13)*sqrt(455),                       -0.48011431293165*sqrt(21) - 0.762237762237762 - 0.131633072809543*sqrt(13) + 29400.0*(1/46189)*sqrt(17)]])"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[[ 1.        +0.j -2.61861468+0.j  2.92770022+0.j -7.68615138+0.j]\n",
      " [-2.61861468+0.j  5.99818301+0.j -9.02017931+0.j -0.51927266+0.j]\n",
      " [ 2.92770022+0.j -9.02017931+0.j  8.01515642+0.j -6.53427395+0.j]\n",
      " [-7.68615138+0.j -0.51927266+0.j -6.53427395+0.j -0.81258839+0.j]]\n"
     ]
    }
   ],
   "source": [
    "#---------------------Example Usage for Matrix Elements-----------------------#\n",
    "\n",
    "#There are two main functions for getting the matrix elements\n",
    "#The first is load_matrix_from_json, which takes the path to a .json file and loads in the matrix elements\n",
    "\n",
    "path = \"CubicBox/MatrixElements/RestFrame/G1gM.json\"\n",
    "G1gM = load_matrix_from_json(path)\n",
    "\n",
    "display(G1gM) #This can be overwhelmingly large depending on which matrix you load\n",
    "\n",
    "#The second is evaluate_w_functions. This will take the matrix you loaded and a q value, and will evaluate the w functions at that q to give you the numerical matrix elements\n",
    "#You need to specify your w functions somewhere. There are dummy test w functions in MatrixElementParser.py\n",
    "\n",
    "q = 0.73\n",
    "M_eval = evaluate_w_functions(G1gM, q)\n",
    "display(M_eval)\n",
    "\n",
    "# convert to numpy dense if you like\n",
    "M_np = sp.matrix2numpy(sp.Matrix(M_eval), dtype=complex)\n",
    "print(M_np)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "9acc8a20",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "3\n"
     ]
    }
   ],
   "source": [
    "# The other function of interest is QCDim, which will give you the dimension of the matrix for a given irrep, J, and l.\n",
    "# So say you want to truncate up to (and including) J = 3/2 l = 2 in the G1g irrep of the cubic box in the rest frame, you can do\n",
    "print(QCDim('Cubic','Rest','G1g', 9/2, 4))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "7bb7d3eb",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\left[\\begin{matrix}\\operatorname{wr}{\\left(0,0 \\right)} - \\frac{\\operatorname{wr}{\\left(2,0 \\right)}}{\\sqrt{5}} & - \\frac{\\sqrt{3} i \\operatorname{wr}{\\left(1,0 \\right)}}{5} + \\frac{3 i \\operatorname{wr}{\\left(3,0 \\right)}}{5 \\sqrt{7}} & - \\frac{2 \\sqrt{3} i \\operatorname{wr}{\\left(1,0 \\right)}}{5} + \\frac{6 i \\operatorname{wr}{\\left(3,0 \\right)}}{5 \\sqrt{7}} & - \\frac{6 \\operatorname{wr}{\\left(2,0 \\right)}}{7 \\sqrt{5}} + \\frac{2 \\operatorname{wr}{\\left(4,0 \\right)}}{7} & 0 & 2 \\sqrt{\\frac{2}{7}} \\operatorname{wr}{\\left(4,4 \\right)}\\\\\\frac{\\sqrt{3} i \\operatorname{wr}{\\left(1,0 \\right)}}{5} - \\frac{3 i \\operatorname{wr}{\\left(3,0 \\right)}}{5 \\sqrt{7}} & \\operatorname{wr}{\\left(0,0 \\right)} - \\frac{\\operatorname{wr}{\\left(2,0 \\right)}}{\\sqrt{5}} & \\frac{6 \\operatorname{wr}{\\left(2,0 \\right)}}{7 \\sqrt{5}} - \\frac{2 \\operatorname{wr}{\\left(4,0 \\right)}}{7} & - \\frac{2 \\sqrt{3} i \\operatorname{wr}{\\left(1,0 \\right)}}{5} + \\frac{6 i \\operatorname{wr}{\\left(3,0 \\right)}}{5 \\sqrt{7}} & - 2 \\sqrt{\\frac{2}{7}} \\operatorname{wr}{\\left(4,4 \\right)} & 0\\\\\\frac{2 \\sqrt{3} i \\operatorname{wr}{\\left(1,0 \\right)}}{5} - \\frac{6 i \\operatorname{wr}{\\left(3,0 \\right)}}{5 \\sqrt{7}} & \\frac{6 \\operatorname{wr}{\\left(2,0 \\right)}}{7 \\sqrt{5}} - \\frac{2 \\operatorname{wr}{\\left(4,0 \\right)}}{7} & \\operatorname{wr}{\\left(0,0 \\right)} + \\frac{2 \\operatorname{wr}{\\left(2,0 \\right)}}{7 \\sqrt{5}} - \\frac{3 \\operatorname{wr}{\\left(4,0 \\right)}}{7} & - \\frac{3 \\sqrt{3} i \\operatorname{wr}{\\left(1,0 \\right)}}{35} - \\frac{2 \\sqrt{7} i \\operatorname{wr}{\\left(3,0 \\right)}}{15} + \\frac{25 i \\operatorname{wr}{\\left(5,0 \\right)}}{21 \\sqrt{11}} & \\sqrt{\\frac{2}{7}} \\operatorname{wr}{\\left(4,4 \\right)} & 5 i \\sqrt{\\frac{2}{77}} \\operatorname{wr}{\\left(5,4 \\right)}\\\\- \\frac{6 \\operatorname{wr}{\\left(2,0 \\right)}}{7 \\sqrt{5}} + \\frac{2 \\operatorname{wr}{\\left(4,0 \\right)}}{7} & \\frac{2 \\sqrt{3} i \\operatorname{wr}{\\left(1,0 \\right)}}{5} - \\frac{6 i \\operatorname{wr}{\\left(3,0 \\right)}}{5 \\sqrt{7}} & \\frac{3 \\sqrt{3} i \\operatorname{wr}{\\left(1,0 \\right)}}{35} + \\frac{2 \\sqrt{7} i \\operatorname{wr}{\\left(3,0 \\right)}}{15} - \\frac{25 i \\operatorname{wr}{\\left(5,0 \\right)}}{21 \\sqrt{11}} & \\operatorname{wr}{\\left(0,0 \\right)} + \\frac{2 \\operatorname{wr}{\\left(2,0 \\right)}}{7 \\sqrt{5}} - \\frac{3 \\operatorname{wr}{\\left(4,0 \\right)}}{7} & - 5 i \\sqrt{\\frac{2}{77}} \\operatorname{wr}{\\left(5,4 \\right)} & \\sqrt{\\frac{2}{7}} \\operatorname{wr}{\\left(4,4 \\right)}\\\\0 & - 2 \\sqrt{\\frac{2}{7}} \\operatorname{wr}{\\left(4,4 \\right)} & \\sqrt{\\frac{2}{7}} \\operatorname{wr}{\\left(4,4 \\right)} & 5 i \\sqrt{\\frac{2}{77}} \\operatorname{wr}{\\left(5,4 \\right)} & \\operatorname{wr}{\\left(0,0 \\right)} - \\frac{2 \\sqrt{5} \\operatorname{wr}{\\left(2,0 \\right)}}{7} + \\frac{\\operatorname{wr}{\\left(4,0 \\right)}}{7} & \\frac{\\sqrt{3} i \\operatorname{wr}{\\left(1,0 \\right)}}{7} - \\frac{2 i \\operatorname{wr}{\\left(3,0 \\right)}}{3 \\sqrt{7}} + \\frac{5 i \\operatorname{wr}{\\left(5,0 \\right)}}{21 \\sqrt{11}}\\\\2 \\sqrt{\\frac{2}{7}} \\operatorname{wr}{\\left(4,4 \\right)} & 0 & - 5 i \\sqrt{\\frac{2}{77}} \\operatorname{wr}{\\left(5,4 \\right)} & \\sqrt{\\frac{2}{7}} \\operatorname{wr}{\\left(4,4 \\right)} & - \\frac{\\sqrt{3} i \\operatorname{wr}{\\left(1,0 \\right)}}{7} + \\frac{2 i \\operatorname{wr}{\\left(3,0 \\right)}}{3 \\sqrt{7}} - \\frac{5 i \\operatorname{wr}{\\left(5,0 \\right)}}{21 \\sqrt{11}} & \\operatorname{wr}{\\left(0,0 \\right)} - \\frac{2 \\sqrt{5} \\operatorname{wr}{\\left(2,0 \\right)}}{7} + \\frac{\\operatorname{wr}{\\left(4,0 \\right)}}{7}\\end{matrix}\\right]$"
      ],
      "text/plain": [
       "Matrix([\n",
       "[                      wr(0, 0) - wr(2, 0)/(sqrt(5)),  -1*I*sqrt(3)*wr(1, 0)/5 + 3*I*wr(3, 0)/(5*sqrt(7)),                                -2*I*sqrt(3)*wr(1, 0)/5 + 6*I*wr(3, 0)/(5*sqrt(7)),                                           -6*wr(2, 0)/(7*sqrt(5)) + 2*wr(4, 0)/7,                                                                                 0,                                                           2*sqrt(2/7)*wr(4, 4)],\n",
       "[  I*sqrt(3)*wr(1, 0)/5 - 3*I*wr(3, 0)/(5*(sqrt(7))),                       wr(0, 0) - wr(2, 0)/(sqrt(5)),                                           6*wr(2, 0)/((7*sqrt(5))) - 2*wr(4, 0)/7,                               -2*I*sqrt(3)*wr(1, 0)/5 + 6*I*wr(3, 0)/(5*sqrt(7)),                                                             -2*sqrt(2/7)*wr(4, 4),                                                                              0],\n",
       "[2*I*sqrt(3)*wr(1, 0)/5 - 6*I*wr(3, 0)/(5*(sqrt(7))),             6*wr(2, 0)/((7*sqrt(5))) - 2*wr(4, 0)/7,                                wr(0, 0) + 2*wr(2, 0)/((7*sqrt(5))) - 3*wr(4, 0)/7, -3*I*sqrt(3)*wr(1, 0)/35 - 2*sqrt(7)*I*wr(3, 0)/15 + 25*I*wr(5, 0)/(21*sqrt(11)),                                                                sqrt(2/7)*wr(4, 4),                                                        5*I*sqrt(2/77)*wr(5, 4)],\n",
       "[             -6*wr(2, 0)/(7*sqrt(5)) + 2*wr(4, 0)/7, 2*I*sqrt(3)*wr(1, 0)/5 - 6*I*wr(3, 0)/(5*(sqrt(7))), 3*I*sqrt(3)*wr(1, 0)/35 + 2*I*sqrt(7)*wr(3, 0)/15 - 25*I*wr(5, 0)/(21*(sqrt(11))),                               wr(0, 0) + 2*wr(2, 0)/((7*sqrt(5))) - 3*wr(4, 0)/7,                                                          -5*I*sqrt(2/77)*wr(5, 4),                                                             sqrt(2/7)*wr(4, 4)],\n",
       "[                                                  0,                               -2*sqrt(2/7)*wr(4, 4),                                                                sqrt(2/7)*wr(4, 4),                                                          5*I*sqrt(2/77)*wr(5, 4),                                      wr(0, 0) - 2*sqrt(5)*wr(2, 0)/7 + wr(4, 0)/7, I*sqrt(3)*wr(1, 0)/7 - 2*I*wr(3, 0)/(3*(sqrt(7))) + 5*I*wr(5, 0)/(21*sqrt(11))],\n",
       "[                               2*sqrt(2/7)*wr(4, 4),                                                   0,                                                          -5*I*sqrt(2/77)*wr(5, 4),                                                               sqrt(2/7)*wr(4, 4), -1*I*sqrt(3)*wr(1, 0)/7 + 2*I*wr(3, 0)/(3*sqrt(7)) - 5*I*wr(5, 0)/(21*(sqrt(11))),                                   wr(0, 0) - 2*sqrt(5)*wr(2, 0)/7 + wr(4, 0)/7]])"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\left[\\begin{matrix}1.0 - 0.4 \\sqrt{5} & - 0.3 \\sqrt{3} i + 1.5 \\frac{\\sqrt{7}}{7} i & - 0.6 \\sqrt{3} i + 3.0 \\frac{\\sqrt{7}}{7} i & \\left(-12.0\\right) \\frac{1}{35} \\sqrt{5} + 0.857142857142857 & 0 & 0.666666666666667 \\frac{\\sqrt{14}}{7}\\\\- 0.214285714285714 \\sqrt{7} i + 0.3 \\sqrt{3} i & 1.0 - 0.4 \\sqrt{5} & -0.857142857142857 + 12.0 \\cdot \\frac{1}{35} \\sqrt{5} & - 0.6 \\sqrt{3} i + 3.0 \\frac{\\sqrt{7}}{7} i & - 0.666666666666667 \\frac{\\sqrt{14}}{7} & 0\\\\- 0.428571428571429 \\sqrt{7} i + 0.6 \\sqrt{3} i & -0.857142857142857 + 12.0 \\cdot \\frac{1}{35} \\sqrt{5} & -0.285714285714286 + 4.0 \\cdot \\frac{1}{35} \\sqrt{5} & - 0.333333333333333 \\sqrt{7} i - 0.128571428571429 \\sqrt{3} i + 4.16666666666667 \\frac{\\sqrt{11}}{11} i & 0.333333333333333 \\frac{\\sqrt{14}}{7} & 1.94444444444444 \\frac{\\sqrt{154}}{77} i\\\\\\left(-12.0\\right) \\frac{1}{35} \\sqrt{5} + 0.857142857142857 & - 0.428571428571429 \\sqrt{7} i + 0.6 \\sqrt{3} i & - 0.378787878787879 \\sqrt{11} i + 0.128571428571429 \\sqrt{3} i + 0.333333333333333 \\sqrt{7} i & -0.285714285714286 + 4.0 \\cdot \\frac{1}{35} \\sqrt{5} & - 1.94444444444444 \\frac{\\sqrt{154}}{77} i & 0.333333333333333 \\frac{\\sqrt{14}}{7}\\\\0 & - 0.666666666666667 \\frac{\\sqrt{14}}{7} & 0.333333333333333 \\frac{\\sqrt{14}}{7} & 1.94444444444444 \\frac{\\sqrt{154}}{77} i & 1.42857142857143 - 0.571428571428571 \\sqrt{5} & - 0.238095238095238 \\sqrt{7} i + 0.833333333333333 \\frac{\\sqrt{11}}{11} i + 0.214285714285714 \\sqrt{3} i\\\\0.666666666666667 \\frac{\\sqrt{14}}{7} & 0 & - 1.94444444444444 \\frac{\\sqrt{154}}{77} i & 0.333333333333333 \\frac{\\sqrt{14}}{7} & - 0.214285714285714 \\sqrt{3} i - 0.0757575757575758 \\sqrt{11} i + 1.66666666666667 \\frac{\\sqrt{7}}{7} i & 1.42857142857143 - 0.571428571428571 \\sqrt{5}\\end{matrix}\\right]$"
      ],
      "text/plain": [
       "Matrix([\n",
       "[                           1.0 - 0.4*sqrt(5),           -0.3*sqrt(3)*I + 1.5*(sqrt(7)/7)*I,                                                        -0.6*sqrt(3)*I + 3.0*(sqrt(7)/7)*I,                                                        -12.0*1/35*sqrt(5) + 0.857142857142857,                                                                                             0,                                                                 0.666666666666667*(sqrt(14)/7)],\n",
       "[-0.214285714285714*sqrt(7)*I + 0.3*sqrt(3)*I,                            1.0 - 0.4*sqrt(5),                                                  -0.857142857142857 + 12.0*(1/35)*sqrt(5),                                                            -0.6*sqrt(3)*I + 3.0*(sqrt(7)/7)*I,                                                                  -0.0952380952380952*sqrt(14),                                                                                              0],\n",
       "[-0.428571428571429*sqrt(7)*I + 0.6*sqrt(3)*I,     -0.857142857142857 + 12.0*(1/35)*sqrt(5),                                                   -0.285714285714286 + 4.0*(1/35)*sqrt(5), -0.333333333333333*sqrt(7)*I - 0.128571428571429*sqrt(3)*I + 4.16666666666667*(sqrt(11)/11)*I,                                                                0.333333333333333*(sqrt(14)/7),                                                              1.94444444444444*(sqrt(154)/77)*I],\n",
       "[      -12.0*1/35*sqrt(5) + 0.857142857142857, -0.428571428571429*sqrt(7)*I + 0.6*sqrt(3)*I, -0.378787878787879*sqrt(11)*I + 0.128571428571429*sqrt(3)*I + 0.333333333333333*sqrt(7)*I,                                                       -0.285714285714286 + 4.0*(1/35)*sqrt(5),                                                              -1.94444444444444*sqrt(154)/77*I,                                                                 0.333333333333333*(sqrt(14)/7)],\n",
       "[                                           0,                 -0.0952380952380952*sqrt(14),                                                            0.333333333333333*(sqrt(14)/7),                                                             1.94444444444444*(sqrt(154)/77)*I,                                                  1.42857142857143 - 0.571428571428571*sqrt(5), -0.238095238095238*sqrt(7)*I + 0.833333333333333*(sqrt(11)/11)*I + 0.214285714285714*sqrt(3)*I],\n",
       "[              0.666666666666667*(sqrt(14)/7),                                            0,                                                          -1.94444444444444*sqrt(154)/77*I,                                                                0.333333333333333*(sqrt(14)/7), -0.214285714285714*sqrt(3)*I - 0.0757575757575758*sqrt(11)*I + 1.66666666666667*(sqrt(7)/7)*I,                                                   1.42857142857143 - 0.571428571428571*sqrt(5)]])"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#If you want to get the matrix as described in Appendix A of the paper, you can do\n",
    "dim = QCDim('Cubic','2C4v','G2', 5/2, 3) #Dimension of the matrix\n",
    "\n",
    "G2M = load_matrix_from_json(\"CubicBox/MatrixElements/2C4v/G2M.json\") #Load the matrix elements for that irrep\n",
    "display(G2M[0:dim,0:dim]) #Truncate the matrix to the correct dimension\n",
    "G2M_eval = evaluate_w_functions(G2M[0:dim,0:dim], q) #Evaluate the w functions at your desired q, truncated at the correct order\n",
    "display(G2M_eval)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "9b73dc3f",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "1"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "0"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "(-0.4927992798267444-0.08455098936288137j)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#------------------------------Example Usage for Basis Vectors-----------------------#\n",
    "\n",
    "#The coefficients for the basis vectors are contained in dictionaries for easy access\n",
    "#They are split into two dictionaries for cubic and elongated\n",
    "#The keys are then boost vector -> irrep -> J -> (l) -> alpha -> n -> m\n",
    "#l is not specified for the rest frames\n",
    "#Basis vectors are the same for even and odd irreps\n",
    "#These are coefficients for the Y(J,M) spin-spherical harmonics\n",
    "\n",
    "display(CubicCoeffsDict['(0,0,0)']['H'][3/2][2][1][1/2]) #Cubic box, Rest Frame, H irreps, J=3/2, alpha=2, n=1, m=1/2 (l is not specified for rest frame)\n",
    "display(ElongatedCoeffsDict['(0,0,1)']['G1'][3/2][1][1][1][-1/2]) #Elongated Box, 2C4v, G1 irrep, J=3/2, l=1, alpha=1, n=1, m=-1/2\n",
    "\n",
    "#Beware that the dictionary is not filled for every possible value of J, l, alpha, n, m.\n",
    "#J goes up to J = 13/2\n",
    "#l is only assigned for J plus/minus 1/2 in the moving frames (e.g. asking for J = 5/2 and l = 1 will throw an error)\n",
    "#n's are only assigned up to the multiplicity of that J in the irrep\n",
    "#alpha's are only assigned up to the dimension of that irrep\n",
    "\n",
    "display(CubicCoeffsDict['(1,1,1)']['K2'][5/2][2][1][1][1/2]) #Cubic box, 2C3v, K2 irrep, J=5/2, l=2, alpha=2, n=1, m=1/2\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "f0d4e534",
   "metadata": {},
   "outputs": [],
   "source": [
    "#---------------------Example Usage for Group Elements-----------------------#\n",
    "\n",
    "#The irreps for the cubic box in the rest frame with parity and double cover are contained in rep2Oh which is imported here\n",
    "#The elements are split into fourths\n",
    "#The first 24 are just the cubic group: O. No parity. No double cover.\n",
    "#The next 24 are the double cover elements of O, called ^2O. No parity.\n",
    "#The next 24 are the parity elements of O_h: Inversion times the first 24.\n",
    "#The last 24 are the double cover of O_h,\n",
    "#All groups here are arranged in this manner\n",
    "\n",
    "A1grep = rep2Oh[0]\n",
    "A1urep = rep2Oh[1]\n",
    "A2grep = rep2Oh[2]\n",
    "A2urep = rep2Oh[3]\n",
    "Egrep = rep2Oh[4]\n",
    "Eurep = rep2Oh[5]\n",
    "T1grep = rep2Oh[6]\n",
    "T1urep = rep2Oh[7]\n",
    "T2grep = rep2Oh[8]\n",
    "T2urep = rep2Oh[9]\n",
    "G1grep = rep2Oh[10]\n",
    "G1urep = rep2Oh[11]\n",
    "G2grep = rep2Oh[12]\n",
    "G2urep = rep2Oh[13]\n",
    "Hgrep = rep2Oh[14]\n",
    "Hurep = rep2Oh[15]\n",
    "\n",
    "spinirrep = G1grep\n",
    "Sk = T1urep #The \"natural\" representation\n",
    "reps = [A1grep, A2grep,Egrep, T1grep, T2grep, G1grep, G2grep, Hgrep, A1urep, A2urep, Eurep, T1urep, T2urep, G1urep, G2urep, Hurep]\n",
    "irrepStrings = [\"A1g\", \"A2g\", \"Eg\", \"T1g\", \"T2g\", \"G1g\", \"G2g\", \"Hg\", \"A1u\", \"A2u\", \"Eu\", \"T1u\", \"T2u\", \"G1u\", \"G2u\", \"Hu\"]\n",
    "dGammalist = [1, 1, 2, 3, 3, 2, 2, 4, 1, 1, 2, 3, 3, 2, 2, 4]\n",
    "order = 96\n",
    "numirreps = 16\n",
    "\n",
    "#This is everything for ^2O_h. I'll include the other groups in the following blocks. Most build off of this but some are slightly different"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "309eba7a",
   "metadata": {},
   "outputs": [],
   "source": [
    "#---------------------------Cubic AND Elongated C4v (0,0,1)------------------------------#\n",
    "\n",
    "C4velementlist = [1, 4, 15, 18, 25, 28, 39, 42, 50, 51, 67, 68, 74, 75, 91, 92]\n",
    "C4velementlist = [x - 1 for x in C4velementlist] #The list is given in 1-indexing. We need to convert to 0-indexing for python\n",
    "\n",
    "I = np.array([[1,0],[0,1]])\n",
    "PauliX = np.array([[0,1],[1,0]])\n",
    "PauliY = np.array([[0,-1j],[1j,0]])\n",
    "PauliZ = np.array([[1,0],[0,-1]])\n",
    "\n",
    "A1rep = [rep2Oh[0][i] for i in C4velementlist]\n",
    "A2rep = [rep2Oh[2][i] for i in C4velementlist]\n",
    "B1rep = [1, 1, -1, -1, 1, 1, -1, -1, -1, -1, 1, 1, -1, -1, 1, 1]\n",
    "B2rep = [1, 1, 1, 1, 1, 1, 1, 1, -1, -1, -1, -1, -1, -1, -1, -1]\n",
    "Erep =  [I, -1*I,1j*PauliY, -1j*PauliY,I, -1*I, 1j*PauliY, -1j*PauliY,PauliZ, -1*PauliZ, -1*PauliX, PauliX,PauliZ, -PauliZ, -1*PauliX, PauliX]\n",
    "G1rep = [rep2Oh[10][i] for i in C4velementlist]\n",
    "G2rep = [rep2Oh[12][i] for i in C4velementlist]\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "84d908c5",
   "metadata": {},
   "outputs": [],
   "source": [
    "#---------------------Cubic C3v (1,1,1)-----------------------#\n",
    "C3velementlist = [1, 5, 9, 25, 29, 33, 68, 71, 72, 92, 95, 96]\n",
    "C3velementlist = [x - 1 for x in C3velementlist] #The list is given in 1-indexing. We need to convert to 0-indexing for python\n",
    "\n",
    "I = np.array([[1,0],[0,1]])\n",
    "PauliX = np.array([[0,1],[1,0]])\n",
    "PauliY = np.array([[0,-1j],[1j,0]])\n",
    "PauliZ = np.array([[1,0],[0,-1]])\n",
    "\n",
    "A1rep = [rep2Oh[0][i] for i in C3velementlist]\n",
    "A2rep = [rep2Oh[2][i] for i in C3velementlist]\n",
    "K1rep = [1, -1, -1, -1, 1, 1, -1j, 1j, -1j, 1j, -1j, 1j]\n",
    "K2rep = [1, -1, -1, -1, 1, 1, 1j, -1j, 1j, -1j, 1j, -1j]\n",
    "Erep = [I, 1/2*(-I + 1j*sqrt(3)*PauliY), 1/2*(-I - 1j*sqrt(3)*PauliY), I, 1/2*(-I + 1j*sqrt(3)*PauliY), 1/2*(-I - 1j*sqrt(3)*PauliY), 1/2*(PauliZ - sqrt(3)*PauliX), -PauliZ, 1/2*(sqrt(3)*PauliX + PauliZ), 1/2*(PauliZ - sqrt(3)*PauliX), -PauliZ, 1/2*(sqrt(3)*PauliX + PauliZ)]\n",
    "G1rep = [rep2Oh[10][i] for i in C3velementlist]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "f7f33b0a",
   "metadata": {},
   "outputs": [],
   "source": [
    "#---------------------Cubic AND Elongated C2v (1,1,0)-----------------------#\n",
    "C2velementlist = [1, 19, 25, 43, 52, 68, 76, 92]\n",
    "C2velementlist = [x - 1 for x in C2velementlist] #The list is given in 1-indexing. We need to convert to 0-indexing for python\n",
    "\n",
    "A1rep = [rep2Oh[0][i] for i in C2velementlist]\n",
    "A2rep = [rep2Oh[2][i] for i in C2velementlist]\n",
    "B2rep = [1, 1, 1, 1, -1, -1, -1, -1]\n",
    "B1rep = [1, -1, 1, -1, -1, 1, -1, 1]\n",
    "G1rep = [rep2Oh[11][i] for i in C2velementlist]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "11023fd6",
   "metadata": {},
   "outputs": [],
   "source": [
    "#---------------------Elongated Rest Frame (0,0,0)-----------------------#\n",
    "\n",
    "elongElementList = [1, 2, 3, 4, 15, 18, 19, 20, 25, 26, 27, 28, 39, 42, 43, 44, 49, 50, 51, 52, 63, 66, 67, 68, 73, 74, 75, 76, 87, 90, 91, 92]\n",
    "elongElementList = [x - 1 for x in elongElementList] #The list is given in 1-indexing. We need to convert to 0-indexing for python\n",
    "\n",
    "I = np.array([[1,0],[0,1]])\n",
    "PauliX = np.array([[0,1],[1,0]])\n",
    "PauliY = np.array([[0,-1j],[1j,0]])\n",
    "PauliZ = np.array([[1,0],[0,-1]])\n",
    "\n",
    "A1grep = [rep2Oh[0][i] for i in elongElementList]\n",
    "A2grep = [rep2Oh[2][i] for i in elongElementList]\n",
    "B1grep = [1, -1, -1, 1, -1, -1, 1, 1, 1, -1, -1, 1, -1, -1, 1, 1, -1, 1, 1, -1, 1, 1, -1, -1, -1, 1, 1, -1, 1, 1, -1, -1]\n",
    "B2grep = [1, -1, -1, 1, 1, 1, -1, -1, 1, -1, -1, 1, 1, 1, -1, -1, -1, 1, 1, -1, -1, -1, 1, 1, -1, 1, 1, -1, -1, -1, 1, 1]\n",
    "Erep = [I, PauliZ, -1*PauliZ,-I,-1j*PauliY, 1j*PauliY, PauliX, -PauliX]\n",
    "Egrep = Erep + Erep + Erep + Erep\n",
    "G1grep = [rep2Oh[10][i] for i in elongElementList]\n",
    "G2grep = [rep2Oh[12][i] for i in elongElementList]\n",
    "\n",
    "A1urep = [rep2Oh[1][i] for i in elongElementList]\n",
    "A2urep = [rep2Oh[3][i] for i in elongElementList]\n",
    "B1urep = [1, -1, -1, 1, -1, -1, 1, 1, 1, -1, -1, 1, -1, -1, 1, 1, 1, -1, -1, 1, -1, -1, 1, 1, 1, -1, -1, 1, -1, -1, 1, 1]\n",
    "B2urep = [1, -1, -1, 1, 1, 1, -1, -1, 1, -1, -1, 1, 1, 1, -1, -1, 1, -1, -1, 1, 1, 1, -1, -1, 1, -1, -1, 1, 1, 1, -1, -1]\n",
    "Eurep = Erep + Erep + [-1*i for i in Erep] + [-1*i for i in Erep]\n",
    "G1urep = [rep2Oh[11][i] for i in elongElementList]\n",
    "G2urep = [rep2Oh[13][i] for i in elongElementList]\n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "venv (3.14.2)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.14.2"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> GroupElementParser.py <==
import numpy as np
import csv
from cmath import sqrt
import json
import math


letter_to_expr = {}
with open("letterMap.csv") as f:
    for expr_str, letter in csv.reader(f):
        letter_to_expr[letter] = expr_str

# build a safe eval namespace
ns = {
    'sqrt': sqrt,
    # if you ever see a lone "I" in your expr, map it to 1j:
    'I': 1j
}

letter_to_val = {
    L: eval(
         expr.replace("Sqrt[", "sqrt(").replace("]", ")"),
         ns
       )
    for L, expr in letter_to_expr.items()
}

with open("rep2Oh_encoded.json") as f:
    encoded = json.load(f)

rep2Oh = []
for rep in encoded:
    rep_mats = []
    for mat in rep:
        # mat is a list of rows, each a list of letters
        arr = np.array(
          [[letter_to_val[cell] for cell in row] for row in mat],
          dtype=np.complex128
        )
        rep_mats.append(arr)
    rep2Oh.append(rep_mats)


==> MatrixElementParser.py <==
import json
import sympy as sp
from sympy.parsing.sympy_parser import parse_expr, standard_transformations

# ----------------------------
# Whatever your wr, wi, w definitions are
# ----------------------------
def wr(l, m, q):
    # example: real part or a different definition
    return float((l + 2) / (m*m + 2))

def wi(l, m, q):
    # example: imaginary part or a different definition
    return float((m + 1) / (l*l + 1))

def w(l, m, q):
    # return complex or float
    return wr(l,m,q) + 1j*wi(l,m,q)

# ----------------------------
# JSON -> SymPy sparse matrix
# ----------------------------
Wr = sp.Function("wr")
Wi = sp.Function("wi")
W  = sp.Function("w")

def load_matrix_from_json(path: str) -> sp.SparseMatrix:
    with open(path, "r") as f:
        data = json.load(f)

    n, m = data["shape"]
    M = sp.SparseMatrix(n, m, {})

    local = {
        "sqrt": sp.sqrt,
        "I": sp.I,
        "pi": sp.pi,
        "wr": Wr,
        "wi": Wi,
        "w":  W,
    }

    for i, j, s in data["entries"]:
        M[i, j] = parse_expr(
            s,
            transformations=standard_transformations,
            local_dict=local,
            evaluate=False,
        )
    return M

# ----------------------------
# Evaluate wr/wi/w calls at q
# ----------------------------
def evaluate_w_functions(M: sp.SparseMatrix, q):
    # Gather all function calls appearing in nonzero entries
    calls = set()
    for expr in M.values():               # only nonzero entries
        calls |= expr.atoms(sp.Function)  # function calls in this expr

    # Build substitution dict for wr(...), wi(...), w(...)
    subs = {}
    for f in calls:
        if f.func == Wr:
            l, m = map(int, f.args)
            subs[f] = wr(l, m, q)
        elif f.func == Wi:
            l, m = map(int, f.args)
            subs[f] = wi(l, m, q)
        elif f.func == W:
            l, m = map(int, f.args)
            subs[f] = w(l, m, q)

    # Replace and return evaluated matrix
    return M.xreplace(subs)

CubicRestJlnOrdering = {
    'G1g': [[1/2,0,1],[7/2,4,1],[9/2,4,1],[11/2,6,1]],
    'G2g': [[5/2,2,1],[7/2,4,1],[11/2,6,1],[13/2,6,1],[13/2,6,2]],
    'Hg':  [[3/2,2,1],[5/2,2,1],[7/2,4,1],[9/2,4,1],[11/2,6,1]],
    'G1u': [[1/2,1,1],[7/2,3,1],[9/2,5,1],[11/2,5,1]],
    'G2u': [[5/2,3,1],[7/2,3,1],[11/2,5,1],[13/2,7,1],[13/2,7,2]],
    'Hu':  [[3/2,1,1],[5/2,3,1],[7/2,3,1],[9/2,5,1],[11/2,5,1]],
}
Cubic2C4vJlnOrdering = {
    'G1': [[1/2,0,1],[1/2,1,1],[3/2,1,1],[3/2,2,1],[5/2,2,1],[5/2,3,1],[7/2,3,1],[7/2,4,1],[7/2,3,2],[7/2,4,2],[9/2,4,1],[9/2,5,1],[9/2,4,2],[9/2,5,2],[9/2,4,3],[9/2,5,3],[11/2,5,1],[11/2,6,1],[11/2,5,2],[11/2,6,2],[11/2,5,3],[11/2,6,3]],
    'G2': [[3/2,1,1],[3/2,2,1],[5/2,2,1],[5/2,3,1],[5/2,2,2],[5/2,3,2],[7/2,3,1],[7/2,4,1],[7/2,3,2],[7/2,4,2],[9/2,4,1],[9/2,5,1],[9/2,4,2],[9/2,5,2],[11/2,5,1],[11/2,6,1],[11/2,5,2],[11/2,6,2],[11/2,5,3],[11/2,6,3]]
}

Cubic2C3vJlnOrdering = {
    'G1': [[1/2,0,1],[1/2,1,1],[3/2,1,1],[3/2,2,1],[5/2,2,1],[5/2,3,1],[5/2,2,2],[5/2,3,2],[7/2,3,1],[7/2,4,1],[7/2,3,2],[7/2,4,2],[7/2,3,3],[7/2,4,3],[9/2,4,1],[9/2,5,1],[9/2,4,2],[9/2,5,2],[9/2,4,3],[9/2,5,3],[11/2,5,1],[11/2,6,1],[11/2,5,2],[11/2,6,2],[11/2,5,3],[11/2,6,3],[11/2,5,4],[11/2,6,4]],
    'K1': [[3/2,1,1],[3/2,2,1],[5/2,2,1],[5/2,3,1],[7/2,3,1],[7/2,4,1],[9/2,4,1],[9/2,5,1],[9/2,4,2],[9/2,5,2],[11/2,5,1],[11/2,6,1],[11/2,5,2],[11/2,6,2]],
    'K2': [[3/2,1,1],[3/2,2,1],[5/2,2,1],[5/2,3,1],[7/2,3,1],[7/2,4,1],[9/2,4,1],[9/2,5,1],[9/2,4,2],[9/2,5,2],[11/2,5,1],[11/2,6,1],[11/2,5,2],[11/2,6,2]]
}

Cubic2C2vJlnOrdering = {
    'G1': [[1/2,0,1],[1/2,1,1],[3/2,1,1],[3/2,2,1],[3/2,1,2],[3/2,2,2],[5/2,2,1],[5/2,3,1],[5/2,2,2],[5/2,3,2],[5/2,2,3],[5/2,3,3],[7/2,3,1],[7/2,4,1],[7/2,3,2],[7/2,4,2],[7/2,3,3],[7/2,4,3],[7/2,3,4],[7/2,4,4],[9/2,4,1],[9/2,5,1],[9/2,4,2],[9/2,5,2],[9/2,4,3],[9/2,5,3],[9/2,4,4],[9/2,5,4],[9/2,4,5],[9/2,5,5],[11/2,5,1],[11/2,6,1],[11/2,5,2],[11/2,6,2],[11/2,5,3],[11/2,6,3],[11/2,5,4],[11/2,6,4],[11/2,5,5],[11/2,6,5],[11/2,5,6],[11/2,6,6]]
}

ElongatedRestJlnOrdering = {
    'G1g': [[1/2,0,1],[3/2,2,1],[5/2,2,1],[7/2,4,1],[7/2,4,2],[9/2,4,1],[9/2,4,2],[9/2,4,3],[11/2,6,1],[11/2,6,2],[11/2,6,3]],
    'G2g': [[3/2,2,1],[5/2,2,1],[5/2,2,2],[7/2,4,1],[7/2,4,2],[9/2,4,1],[9/2,4,2],[11/2,6,1],[11/2,6,2],[11/2,6,3]],
    'G1u': [[1/2,1,1],[3/2,1,1],[5/2,3,1],[7/2,3,1],[7/2,3,2],[9/2,5,1],[9/2,5,2],[9/2,5,3],[11/2,5,1],[11/2,5,2],[11/2,5,3]],
    'G2u': [[3/2,1,1],[5/2,3,1],[5/2,3,2],[7/2,3,1],[7/2,3,2],[9/2,5,1],[9/2,5,2],[11/2,5,1],[11/2,5,2],[11/2,5,3]]
}

Elongated2C4vJlnOrdering = {
    'G1': [[1/2,0,1],[1/2,1,1],[3/2,1,1],[3/2,2,1],[5/2,2,1],[5/2,3,1],[7/2,3,1],[7/2,4,1],[7/2,3,2],[7/2,4,2],[9/2,4,1],[9/2,5,1],[9/2,4,2],[9/2,5,2],[9/2,4,3],[9/2,5,3],[11/2,5,1],[11/2,6,1],[11/2,5,2],[11/2,6,2],[11/2,5,3],[11/2,6,3]],
    'G2': [[3/2,1,1],[3/2,2,1],[5/2,2,1],[5/2,3,1],[5/2,2,2],[5/2,3,2],[7/2,3,1],[7/2,4,1],[7/2,3,2],[7/2,4,2],[9/2,4,1],[9/2,5,1],[9/2,4,2],[9/2,5,2],[11/2,5,1],[11/2,6,1],[11/2,5,2],[11/2,6,2],[11/2,5,3],[11/2,6,3]]
}

Elongated2C2vJlnOrdering = {
    'G1': [[1/2,0,1],[1/2,1,1],[3/2,1,1],[3/2,2,1],[3/2,1,2],[3/2,2,2],[5/2,2,1],[5/2,3,1],[5/2,2,2],[5/2,3,2],[5/2,2,3],[5/2,3,3],[7/2,3,1],[7/2,4,1],[7/2,3,2],[7/2,4,2],[7/2,3,3],[7/2,4,3],[7/2,3,4],[7/2,4,4],[9/2,4,1],[9/2,5,1],[9/2,4,2],[9/2,5,2],[9/2,4,3],[9/2,5,3],[9/2,4,4],[9/2,5,4],[9/2,4,5],[9/2,5,5],[11/2,5,1],[11/2,6,1],[11/2,5,2],[11/2,6,2],[11/2,5,3],[11/2,6,3],[11/2,5,4],[11/2,6,4],[11/2,5,5],[11/2,6,5],[11/2,5,6],[11/2,6,6]]
}

ElongatedJlnOrdering = {'Rest': ElongatedRestJlnOrdering, '2C4v': Elongated2C4vJlnOrdering, '2C2v': Elongated2C2vJlnOrdering}
CubicJlnOrdering = {'Rest': CubicRestJlnOrdering, '2C4v': Cubic2C4vJlnOrdering, '2C3v': Cubic2C3vJlnOrdering, '2C2v': Cubic2C2vJlnOrdering}

JlnOrdering = {'Cubic' : CubicJlnOrdering, 'Elongated': ElongatedJlnOrdering}

def QCDim(box_type, frame, irrep, J, l):
    # This function returns the dimension of the matrix for the given parameters
    order = JlnOrdering[box_type][frame][irrep]
    
    #I need the position of the J l with the largest n or the position of the highest Jln lower than the input J l
    if (J,l,1) in order:#is this specific J l in the irrep? If so, find the largest n for that J l and return the position of that J l n in the ordering
        n = max(n for (J_, l_, n) in order if J_ == J and l_ == l)
        dim = order.index([J,l,n])
        return dim + 1

    #If not then find the position of the highest J l lower than the input J l and return the position of that J l n in the ordering
    lessthanlist = [item for item in order if item[0] <= J]
    if lessthanlist[-1][1] <= l:
        return len(lessthanlist)
    else:
        return len(lessthanlist) - 1
